Non-Splitting Coflow Scheduling with Provable Guarantees in Heterogeneous Parallel Networks

A coflow is a collection of parallel flows whose completion time is that of its last flow. Data centers increasingly operate several switching fabrics in parallel, combining Electronic Packet Switches (EPS) with Optical Circuit Switches (OCS) whose circuits are reconfigured either asynchronously (not-all-stop) or synchronously (all-stop). Existing approximation algorithms for hybrid EPS/OCS fabrics consider two cores and split flows across them, while existing non-splitting algorithms for multiple cores consider cores of a single type. This paper studies non-splitting coflow scheduling on $m \ge 2$ heterogeneous cores of all three types, where every flow is transmitted through one core and a circuit may carry several flows. We formulate a linear program (LP) that charges reconfiguration delays per circuit, prove that it is a relaxation, and compute its optimal makespan bound exactly in polynomial time. A heavy-core rounding assigns flows to cores, and single-core schedulers order the traffic on each core. Let $\tau$ be the maximum number of flows incident to a port. For the makespan, we prove bounds of $\min\{\tau, m\}$, $2\min\{\tau, m\}$, and $2\min\{2\tau-1, m+\tau-1, 2m\}$ for EPS, not-all-stop OCS, and all-stop OCS cores; a hybrid network inherits the bound of its weakest core type, which is at most $4m$. For the total weighted coflow completion time, an interval-indexed LP and a group schedule yield $8R$ for zero and $8R+4$ for arbitrary release times, where $R \le 8m$ is the per-group factor. We also show that assignment heuristics that ignore reconfiguration delays have unbounded ratios, and that our algorithms can be combined with any heuristic without losing their guarantees. In simulations, the LP-based schemes outperform schemes that ignore reconfiguration delays, and LP-Greedy matches reconfiguration-aware heuristics on average and does better on adversarial instances.

==> anc/README.md <==
# Simulation code for "Non-Splitting Coflow Scheduling with Provable Guarantees in Heterogeneous Parallel Networks"

This folder contains the Python implementation of all algorithms and baselines evaluated in Section 6 and Appendix E of the paper, the scripts that run every experiment, and the raw results reported in the paper.

## Files

| File | Content |
|---|---|
| `simcore.py` | Network model, instance generator, LP(T) and Algorithm 1 (computation of T_LP), the roundings LP-Max, LP-Greedy and LP-Match, the single-core schedulers (BvN, Sunflow, Reco-Sin), the interval-indexed LP and LP-Group for the weighted completion time, and the baselines (Weaver, Weaver-R, Greedy, Greedy-R, SEBF/FIFO variants, LP-Split) |
| `run_exp.py` | One experiment group (cores, mix, coflows, phi, delta, stress, small, weighted, runtime) |
| `adversary.py`, `adversary_ip.py` | Adversarial search for bad instances (Section 6.5) and the exact optimum of the instances found |
| `analyze.py` | Aggregates the raw results into `summary.json` and draws the figures |
| `verify.py` | Compares a new summary (and, optionally, the raw records) with the reference |
| `run_all.py`, `run_all.bat` | Runs all experiments in order, then `analyze.py` and `verify.py` |
| `summary_reference.json` | Summary of the results reported in the paper |
| `results/` | Raw results reported in the paper (one JSON record per instance) |

## Requirements

Python 3.10 or later with the packages in `requirements.txt` (NumPy, SciPy, Matplotlib, psutil). LPs are solved by HiGHS through `scipy.optimize.linprog`, and the MILPs by HiGHS through `scipy.optimize.milp`.

```
pip install -r requirements.txt
```

## Running

```
python run_all.py --quick            # smoke test with a few instances per setting (minutes)
python run_all.py --out results_new  # all experiments of the paper
```

The full run took about 6.6 hours on the machine of the paper (Intel Core Ultra 7 270K Plus, 32 GB RAM, Windows 10, Python 3.13.18, NumPy 2.5.3, SciPy 1.18.1); about two thirds of this time is spent on the weighted completion time experiments. An interrupted run can be resumed with the same command. At the end, `verify.py` writes `verify_report.txt` to the output folder; it compares the new summary with `summary_reference.json` and every new record with the record of the same instance in `results/`.

To recompute only the summary and the figures from the stored results:

```
python analyze.py summary
```

## Notes on reproducibility

Instances are generated from fixed seeds, so the same instances are produced on every platform. The makespan experiments are deterministic and should agree with the stored records. The values that depend on the optimal LP or MILP solution returned by the solver (the weighted completion time experiments, the exact optima of the small instances, and the adversarial search) may differ slightly across versions of SciPy/HiGHS; `verify.py` judges them with a relative tolerance on the summary level. Running times and memory depend on the machine and are not compared.


==> anc/adversary.py <==
"""Adversarial instance search: hill climbing over small instances to maximize ALG/T_LP."""
import sys, json, time, numpy as np
from simcore import *
import os
import simcore
simcore.LP_METHOD = 'highs-ds'   # reproducible vertex solutions
RES = os.environ.get('COFLOW_RESULTS', os.path.join(os.path.dirname(os.path.abspath(__file__)), 'results'))

def build(st):
    return Instance(st['N'], st['src'], st['dst'], np.zeros(len(st['src']), int), st['size'],
                    st['ctype'], st['rate'], st['delta'], K=1)

def algs(inst, x):
    return {'Greedy': assign_greedy(inst, False), 'Greedy-R': assign_greedy(inst, True),
            'Weaver-R': assign_weaver(inst, True), 'LP-Greedy': round_lp_greedy(inst, x),
            'LP-Max': round_lp_max(inst, x)}

def score(st, target):
    inst = build(st)
    r = solve_T_LP(inst); T = r['T_LP']
    if not (T > 0 and np.isfinite(T)):
        raise ValueError('degenerate instance (T_LP = 0)')   # rejected by the search
    A = algs(inst, r['x'])
    sc = {k: schedule_assignment(inst, a) / T for k, a in A.items()}
    sc['LP-Greedy+'] = min(sc['LP-Greedy'], sc['Greedy-R'])
    return sc, T

def rand_state(rng, N, n, ctype):
    m = len(ctype)
    return dict(N=N, src=rng.integers(0, N, n), dst=rng.integers(0, N, n),
                size=rng.integers(1, 100, n).astype(float), ctype=np.array(ctype),
                rate=np.where(np.array(ctype) == EPS, rng.integers(1, 4, m), rng.integers(10, 300, m)).astype(float),
                delta=np.where(np.array(ctype) == EPS, 0.0, rng.integers(1, 20, m)).astype(float))

MAXV = 1e4   # largest flow size, rate and reconfiguration delay in the search


def mutate(st, rng):
    s = {k: (v.copy() if isinstance(v, np.ndarray) else v) for k, v in st.items()}
    n, m = len(s['src']), len(s['ctype'])
    c = rng.integers(0, 5)
    f = rng.integers(0, n)
    # parameters stay within [lower, MAXV] so that the LPs and MILPs remain numerically well conditioned
    if c == 0: s['size'][f] = min(MAXV, max(1.0, round(s['size'][f] * np.exp(rng.normal(0, 0.7)))))
    elif c == 1: s['src'][f] = rng.integers(0, s['N'])
    elif c == 2: s['dst'][f] = rng.integers(0, s['N'])
    elif c == 3:
        q = rng.integers(0, m)
        if s['ctype'][q] != EPS: s['delta'][q] = min(MAXV, max(0.5, s['delta'][q] * np.exp(rng.normal(0, 0.5))))
        else: s['rate'][q] = min(MAXV, max(0.5, s['rate'][q] * np.exp(rng.normal(0, 0.5))))
    else:
        q = rng.integers(0, m); s['rate'][q] = min(MAXV, max(0.5, s['rate'][q] * np.exp(rng.normal(0, 0.5))))
    return s

def search(target, seed, iters, N=4, n=12, ctype=(EPS, NAS, AS)):
    rng = np.random.default_rng(seed)
    st = rand_state(rng, N, n, ctype)
    sc, _ = score(st, target); best = sc[target]
    for it in range(iters):
        s2 = mutate(st, rng)
        try:
            sc2, _ = score(s2, target)
        except Exception:
            continue
        # compare rounded scores so that floating-point noise does not change the search path
        if round(sc2[target], 9) >= round(best, 9):
            st, sc, best = s2, sc2, sc2[target]
    return best, sc, st

if __name__ == '__main__':
    target, seed, iters = sys.argv[1], int(sys.argv[2]), int(sys.argv[3])
    size = sys.argv[4] if len(sys.argv) > 4 else 'small'
    cfg = dict(small=dict(N=4, n=12, ctype=(EPS, NAS, AS)),
               large=dict(N=6, n=24, ctype=(EPS, EPS, NAS, NAS, AS, AS)))[size]
    t0 = time.time()
    best, sc, st = search(target, seed, iters, **cfg)
    out = dict(target=target, seed=seed, iters=iters, size=size, best=best, scores=sc,
               inst={k: (v.tolist() if isinstance(v, np.ndarray) else v) for k, v in st.items()},
               wall=time.time() - t0)
    with open(os.path.join(RES, 'adversary.jsonl'), 'a') as fh: fh.write(json.dumps(out) + '\n')
    print(json.dumps({k: out[k] for k in ('target', 'size', 'seed', 'best', 'wall')}))


==> anc/adversary_ip.py <==
"""For the instances found by the adversarial search (small configuration), compute IP by MILP
(T_LP <= IP <= OPT) and report every scheme's makespan divided by IP."""
import json, numpy as np
from adversary import build, algs
from simcore import *
import os
RES = os.environ.get('COFLOW_RESULTS', os.path.join(os.path.dirname(os.path.abspath(__file__)), 'results'))
L = [json.loads(l) for l in open(os.path.join(RES, 'adversary.jsonl'))]
# keep only the runs with the largest number of search steps (drops short test runs)
L = [d for d in L if d.get('iters') == max(x.get('iters', 0) for x in L)]
res = {}
for d in L:
    st = {k: (np.array(v) if isinstance(v, list) else v) for k, v in d['inst'].items()}
    inst = build(st)
    r = solve_T_LP(inst)
    ip, a_ip, opt = solve_ip(inst, time_limit=120)
    A = algs(inst, r['x'])
    sc = {k: schedule_assignment(inst, a) / ip for k, a in A.items()}
    sc['LP-Greedy+'] = min(sc['LP-Greedy'], sc['Greedy-R'])
    e = res.setdefault(d['size'], dict(worst={}, n=0, all_opt=True, ip_lp=[]))
    e['n'] += 1; e['all_opt'] = e['all_opt'] and bool(opt); e['ip_lp'].append(ip / r['T_LP'])
    for k, v in sc.items():
        e['worst'][k] = max(e['worst'].get(k, 0.0), v)
    print(d['size'], d['target'], d['seed'], '%.3g' % sc[d['target']], opt, flush=True)
json.dump(res, open(os.path.join(RES, 'adversary_ip.json'), 'w'), indent=1)
print(res)


==> anc/analyze.py <==
"""Aggregate results and produce figures/tables for the paper."""
import json, os, sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

R = os.environ.get('COFLOW_RESULTS', os.path.join(os.path.dirname(os.path.abspath(__file__)), 'results'))
OUT = sys.argv[1] if len(sys.argv) > 1 else os.path.join(os.path.dirname(os.path.abspath(__file__)), 'summary')
os.makedirs(OUT, exist_ok=True)
A = ['LP-Max', 'LP-Greedy', 'LP-Match', 'LP-Greedy+', 'Weaver', 'Weaver-R', 'Greedy', 'Greedy-R', 'LP-Split']
NS = [a for a in A if a != 'LP-Split']          # non-splitting schemes
BASE = ['LP-Max', 'LP-Greedy', 'LP-Match', 'Weaver', 'Weaver-R', 'Greedy', 'Greedy-R']  # single assignments
LABEL = {'LP-Max': 'LP-Max (ours)', 'LP-Greedy': 'LP-Greedy (ours)', 'LP-Match': 'LP-Match (ours)',
         'LP-Greedy+': 'LP-Greedy+ (ours)', 'Weaver': 'Weaver', 'Weaver-R': 'Weaver-R', 'Greedy': 'Greedy',
         'Greedy-R': 'Greedy-R', 'LP-Split': 'LP-Split (splitting)'}
STY = {'LP-Max': ('-', 'o'), 'LP-Greedy': ('-', 's'), 'LP-Match': ('-', '^'), 'LP-Greedy+': ('-', 'P'),
       'Weaver': ('--', 'v'), 'Weaver-R': ('--', 'D'), 'Greedy': (':', 'x'), 'Greedy-R': (':', '+'),
       'LP-Split': ('-.', '*')}
COL = {'LP-Max': '#1f77b4', 'LP-Greedy': '#2ca02c', 'LP-Match': '#9467bd', 'LP-Greedy+': '#000000',
       'Weaver': '#d62728', 'Weaver-R': '#ff7f0e', 'Greedy': '#7f7f7f', 'Greedy-R': '#17becf',
       'LP-Split': '#8c564b'}
plt.rcParams.update({'font.family': 'serif', 'font.size': 11, 'axes.grid': True, 'grid.alpha': 0.3,
                     'legend.fontsize': 8.5})


def load(g):
    p = os.path.join(R, g + '.jsonl')
    if not os.path.exists(p):
        return []
    out = []
    seen = set()
    for l in open(p):
        d = json.loads(l)
        k = d.get('key')
        if 'error' in d or (k is not None and k in seen):
            continue
        if k is not None:
            seen.add(k)
        # LP-Greedy+: the better of LP-Greedy and Greedy-R (keeps the guarantee of LP-Greedy)
        if 'LP-Greedy' in d and 'Greedy-R' in d:
            if isinstance(d['LP-Greedy'], dict) and 'mk' not in d['LP-Greedy']:
                pass
            elif isinstance(d['LP-Greedy'], dict):
                mk = min(d['LP-Greedy']['mk'], d['Greedy-R']['mk'])
                d['LP-Greedy+'] = dict(mk=mk, ratio=mk / d['T_LP'])
            else:
                d['LP-Greedy+'] = min(d['LP-Greedy'], d['Greedy-R'])
        if 'LP-Group' in d and 'SEBF-Greedy-R' in d:
            v = min(d['LP-Group']['obj'], d['SEBF-Greedy-R']['obj'])
            d['LP-Group+'] = dict(obj=v, ratio=v / d['LB'])
        out.append(d)
    return out


def mean_ratio(rows, a):
    return float(np.mean([d[a]['ratio'] for d in rows]))


def line_plot(xs, groups, xlabel, fname, logx=False, algs=A, ylabel='Normalized makespan (to $T_{\\mathrm{LP}}$)', xticklabels=None):
    fig, ax = plt.subplots(figsize=(5.0, 3.9))
    for a in algs:
        ys = [mean_ratio(g, a) for g in groups]
        ls, mk = STY[a]
        ax.plot(xs, ys, ls, marker=mk, color=COL[a], label=LABEL[a], lw=1.6, ms=5)
    if logx:
        ax.set_xscale('log')
    ax.set_xticks(xs)
    if xticklabels is not None:
        ax.set_xticklabels(xticklabels)
    ax.minorticks_off()
    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    lo, hi = ax.get_ylim()
    ax.set_ylim(lo, lo + (hi - lo) * 1.38)
    ax.legend(ncol=3, frameon=True, fontsize=7.2, loc='upper left')
    fig.tight_layout()
    fig.savefig(os.path.join(OUT, fname))
    plt.close(fig)


summary = {}

# ---------------- cores ----------------
cores = load('cores')
ms = [5, 10, 15, 20, 25]
groups = [[d for d in cores if d['m'] == m] for m in ms]
if all(groups):
    line_plot(ms, groups, 'Number of cores $m$', 'fig_cores.pdf')
    summary['cores'] = {m: {a: mean_ratio(g, a) for a in A} for m, g in zip(ms, groups)}
    summary['cores_n'] = {m: len(g) for m, g in zip(ms, groups)}
    summary['cores_extra'] = {m: dict(tlp_phi=float(np.mean([d['T_LP'] / d['phi_all'] for d in g])),
                                      tlp=float(np.mean([d['T_LP'] for d in g])),
                                      n=float(np.mean([d['n'] for d in g])),
                                      tau=float(np.mean([d['tau'] for d in g])),
                                      cert2=float(np.mean([d['LP-Greedy+']['ratio'] <= 2.0 for d in g])),
                                      cert25=float(np.mean([d['LP-Greedy+']['ratio'] <= 2.5 for d in g])))
                              for m, g in zip(ms, groups)}
    # box plot at m = 10
    g10 = groups[1]
    fig, ax = plt.subplots(figsize=(5.0, 3.4))
    data = [[d[a]['ratio'] for d in g10] for a in A]
    ax.set_yscale('log')
    ax.boxplot(data, showfliers=True, whis=1.5, flierprops=dict(markersize=3))
    ax.set_xticks(range(1, len(A) + 1))
    ax.set_xticklabels([a for a in A], rotation=30, fontsize=8)
    ax.set_ylabel('Normalized makespan')
    fig.tight_layout()
    fig.savefig(os.path.join(OUT, 'fig_box.pdf'))
    plt.close(fig)
    q = {}
    for a in A:
        v = np.array([d[a]['ratio'] for d in g10])
        q[a] = dict(q1=float(np.percentile(v, 25)), q2=float(np.median(v)), q3=float(np.percentile(v, 75)),
                    mx=float(v.max()), mn=float(v.min()), mean=float(v.mean()),
                    mk=float(np.mean([d[a]['mk'] for d in g10])))
    summary['box10'] = q
    summary['split10'] = dict(frac_split=float(np.mean([d['LP-Split']['frac_split'] for d in g10])),
                              avg_sub=float(np.mean([d['LP-Split']['avg_subflows'] for d in g10])),
                              frac_data=float(np.mean([d['LP-Split']['frac_data_split'] for d in g10])),
                              spread=float(np.mean([d['LP-Split']['mean_spread'] for d in g10])),
                              ratio_split_lb=float(np.mean([d['LP-Split']['ratio_split_lb'] for d in g10])),
                              tlp_phi=float(np.mean([d['T_LP'] / d['phi_all'] for d in g10])),
                              best_nonsplit_over_phi=float(np.mean([min(d[a]['mk'] for a in BASE) / d['phi_all'] for d in g10])),
                              lpg_over_phi=float(np.mean([d['LP-Greedy']['mk'] / d['phi_all'] for d in g10])))
    summary['time10'] = {a: dict(t_round=float(np.mean([d[a]['t_round'] for d in g10])),
                                 t_sched=float(np.mean([d[a]['t_sched'] for d in g10]))) for a in BASE if a != 'Greedy'}
    summary['lp10'] = dict(lp_wall=float(np.mean([d['lp_wall'] for d in g10])), nsolves=float(np.mean([d['nsolves'] for d in g10])),
                           classes=float(np.mean([d['max_classes'] for d in g10])), vars=float(np.mean([d['max_vars'] for d in g10])))

# ---------------- delta ----------------
delta = load('delta')
if delta and cores:
    dss = [0.01, 0.1, 1.0, 10.0]
    gs = [[d for d in delta if d['delta_scale'] == ds] for ds in dss[:2]] + [groups[1]] + [[d for d in delta if d['delta_scale'] == 10.0]]
    if all(gs):
        line_plot(dss, gs, 'Reconfiguration delay $\\delta_q$ (ms)', 'fig_delta.pdf', logx=True,
                  xticklabels=['[0.01,0.1]', '[0.1,1]', '[1,10]', '[10,100]'])
        summary['delta'] = {ds: {a: mean_ratio(g, a) for a in A} for ds, g in zip(dss, gs)}
        summary['delta_split'] = {ds: dict(tlp_phi=float(np.mean([d['T_LP'] / d['phi_all'] for d in g])),
                                           tlp=float(np.mean([d['T_LP'] for d in g])),
                                           lpsplit_over_phi=float(np.mean([d['LP-Split']['ratio_split_lb'] for d in g])),
                                           best_nonsplit_over_phi=float(np.mean([min(d[a]['mk'] for a in BASE) / d['phi_all'] for d in g])))
                                  for ds, g in zip(dss, gs)}

# ---------------- mix / coflows / phi (supplement) ----------------
mix = load('mix')
if mix and cores:
    gs = [[d for d in mix if d['mix'] == i] for i in (1, 2, 3, 4)] + [groups[1]]
    if all(gs):
        line_plot([1, 2, 3, 4, 5], gs, 'Workload index', 'fig_mix.pdf')
        summary['mix'] = {i + 1: {a: mean_ratio(g, a) for a in A} for i, g in enumerate(gs)}
cof = load('coflows')
if cof:
    Ks = [120, 140, 160, 180, 200]
    gs = [[d for d in cof if d['K'] == K] for K in Ks]
    if all(gs):
        line_plot(Ks, gs, 'Number of coflows', 'fig_coflows.pdf')
        summary['coflows'] = {K: {a: mean_ratio(g, a) for a in A} for K, g in zip(Ks, gs)}
phi = load('phi')
if phi and cores:
    ps = [0.4, 0.5, 0.6, 0.7, 0.8]
    gs = [groups[1]] + [[d for d in phi if abs(d['phi'] - p) < 1e-9] for p in ps[1:]]
    if all(gs):
        line_plot(ps, gs, 'Fraction of not-all-stop OCS cores $\\phi$', 'fig_phi.pdf')
        summary['phi'] = {p: {a: mean_ratio(g, a) for a in A} for p, g in zip(ps, gs)}

# ---------------- small exact ----------------
small = load('small')
if small:
    res = {}
    for kind in ('eps', 'hybrid'):
        rows = [d for d in small if d['kind'] == kind]
        if not rows:
            continue
        r = dict(n=len(rows), allopt=bool(all(d['ip_optimal'] for d in rows)),
                 ip_lp=float(np.mean([d['IP'] / d['T_LP'] for d in rows])),
                 ipsched_ip=float(np.mean([d['IP-Sched'] / d['IP'] for d in rows])),
                 flows=float(np.mean([d['n'] for d in rows])))
        for a in NS:
            v = np.array([d[a] / d['IP'] for d in rows])
            r[a] = dict(mean=float(v.mean()), mx=float(v.max()), within1=float(np.mean(v <= 1.01)))
        res[kind] = r
    summary['small'] = res

# ---------------- stress ----------------
st = load('stress')
if st:
    res = {}
    for sc in ('het', 'zipf1', 'zipf1.5'):
        rows = [d for d in st if d['scen'] == sc]
        if rows:
            res[sc] = dict(n=len(rows), **{a: mean_ratio(rows, a) for a in A},
                           mx={a: float(max(d[a]['ratio'] for d in rows)) for a in A},
                           flows=float(np.mean([d['n'] for d in rows])))
    summary['stress'] = res

# ---------------- adversarial search ----------------
adv = []
p = os.path.join(R, 'adversary.jsonl')
if os.path.exists(p):
    adv = [json.loads(l) for l in open(p)]
    adv = [d for d in adv if d.get('iters') == max(x.get('iters', 0) for x in adv)]  # drop short test runs
if adv:
    res = {}
    for size in ('small', 'large'):
        rr = [d for d in adv if d['size'] == size]
        if not rr:
            continue
        tg = sorted(set(d['target'] for d in rr))
        res[size] = {t: dict(worst=float(max(d['best'] for d in rr if d['target'] == t)),
                             runs=len([d for d in rr if d['target'] == t]),
                             # on the instances found against t, the mean ratio of the other schemes
                             cross={a: float(np.mean([d['scores'][a] for d in rr if d['target'] == t])) for a in rr[0]['scores']})
                     for t in tg}
    summary['adversary'] = res
    ip = os.path.join(R, 'adversary_ip.json')
    if os.path.exists(ip):
        summary['adversary_ip'] = json.load(open(ip))

# ---------------- weighted ----------------
w = load('weighted')
if w:
    settings = [('rand', 0.0), ('rand', 0.5), ('rand', 1.0), ('rand', 2.0), ('equal', 0.0), ('equal', 1.0)]
    WA = ['LP-Group', 'LP-Group+', 'LP-Group-plain', 'SEBF-Greedy', 'SEBF-Greedy-R', 'Weaver-SEBF', 'FIFO-Greedy', 'FIFO-Greedy-R']
    res = {}
    for wm, al in settings:
        rows = [d for d in w if d['wmode'] == wm and abs(d['alpha'] - al) < 1e-9]
        if not rows:
            continue
        res['%s_%g' % (wm, al)] = dict(n=len(rows), **{a: float(np.mean([d[a]['ratio'] for d in rows])) for a in WA},
                                        t_lp=float(np.mean([d['t_lp'] for d in rows])),
                                        nvars=float(np.mean([d['nvars'] for d in rows])),
                                        L=float(np.mean([d['L'] for d in rows])),
                                        groups=float(np.mean([d['LP-Group']['groups'] for d in rows])),
                                        avg_cct={a: float(np.mean([d[a]['obj'] / d['sum_w'] for d in rows])) for a in WA})
    summary['weighted'] = res
    summary['weighted_flows'] = float(np.mean([d['n'] for d in w]))
    if len(res) == len(settings):
        fig, ax = plt.subplots(figsize=(5.2, 3.6))
        keys = ['%s_%g' % s for s in settings]
        xl = ['$w$ rand\n$\\alpha$=0', '$w$ rand\n$\\alpha$=0.5', '$w$ rand\n$\\alpha$=1', '$w$ rand\n$\\alpha$=2', '$w$=1\n$\\alpha$=0', '$w$=1\n$\\alpha$=1']
        WP = ['LP-Group', 'LP-Group+', 'SEBF-Greedy', 'SEBF-Greedy-R', 'FIFO-Greedy', 'FIFO-Greedy-R', 'Weaver-SEBF']
        cols = ['#2ca02c', '#000000', '#7f7f7f', '#17becf', '#1f77b4', '#aec7e8', '#d62728']
        bw = 0.12
        for t, (a, c) in enumerate(zip(WP, cols)):
            ax.bar(np.arange(len(keys)) + (t - 3) * bw, [res[k][a] for k in keys], bw, label=a + (' (ours)' if a.startswith('LP-Group') else ''), color=c)
        ax.set_xticks(np.arange(len(keys)))
        ax.set_xticklabels(xl, fontsize=8)
        ax.set_ylabel('Weighted CCT / LP lower bound')
        lo, hi = ax.get_ylim()
        ax.set_ylim(0, hi * 1.3)
        ax.legend(ncol=3, fontsize=7, loc='upper left')
        fig.tight_layout()
        fig.savefig(os.path.join(OUT, 'fig_weighted.pdf'))
        plt.close(fig)

# ---------------- runtime ----------------
rt = load('runtime')
if rt:
    res = {}
    for d in rt:
        key = '%d_%d' % (d['N'], d['K'])
        res.setdefault(key, []).append(d)
    summ = {}
    for key, rows in res.items():
        summ[key] = dict(N=rows[0]['N'], K=rows[0]['K'], n=float(np.mean([d['n'] for d in rows])),
                         t_lp=float(np.mean([d['t_lp'] for d in rows])), nsolves=float(np.mean([d['nsolves'] for d in rows])),
                         classes=float(np.mean([d['max_classes'] for d in rows])), vars=float(np.mean([d['max_vars'] for d in rows])),
                         mem=(float(np.mean([d['peak_rss_MB'] for d in rows])) if all(d.get('peak_rss_MB') is not None for d in rows) else float('nan')),
                         **{a + '_round': float(np.mean([d[a]['t_round'] for d in rows])) for a in ['LP-Max', 'LP-Greedy', 'LP-Match', 'Greedy-R', 'Weaver-R']},
                         **{a + '_sched': float(np.mean([d[a]['t_sched'] for d in rows])) for a in ['LP-Max', 'LP-Greedy', 'LP-Match', 'Greedy-R', 'Weaver-R']},
                         **{a + '_ratio': float(np.mean([d[a]['ratio'] for d in rows])) for a in ['LP-Max', 'LP-Greedy', 'LP-Match', 'Greedy-R', 'Weaver-R']},
                         reps=len(rows))
    summary['runtime'] = summ

json.dump(summary, open(os.path.join(OUT, 'summary.json'), 'w'), indent=1, default=float)
print(json.dumps(summary, indent=1, default=float)[:6000])


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.11
matplotlib>=3.7
psutil


==> anc/results/adversary.jsonl <==
{"target": "Greedy", "seed": 1, "iters": 2000, "size": "small", "best": 703173.0680552031, "scores": {"Greedy": 703173.0680552031, "Greedy-R": 1.0, "Weaver-R": 1.0, "LP-Greedy": 1.0, "LP-Max": 1.0, "LP-Greedy+": 1.0}, "inst": {"N": 4, "src": [2, 1, 2, 1, 2, 0, 0, 1, 1, 3, 2, 3], "dst": [2, 3, 0, 1, 1, 3, 3, 2, 3, 0, 2, 0], "size": [79.0, 5.0, 1.0, 7.0, 14.0, 9.0, 3.0, 44.0, 50.0, 2.0, 1.0, 13.0], "ctype": [0, 1, 2], "rate": [4359.666835874234, 0.7664181310914897, 70.47557217513943], "delta": [0.0, 3.7552198006900537, 10000.0]}, "wall": 12.895845174789429}
{"target": "Greedy-R", "seed": 1, "iters": 2000, "size": "small", "best": 2.7205120935897935, "scores": {"Greedy": 2.8717386751119434, "Greedy-R": 2.7205120935897935, "Weaver-R": 2.7205120935897935, "LP-Greedy": 1.0565113255016778, "LP-Max": 1.0565113255016778, "LP-Greedy+": 1.0565113255016778}, "inst": {"N": 4, "src": [0, 3, 3, 3, 1, 1, 1, 3, 1, 1, 3, 2], "dst": [1, 1, 1, 2, 1, 3, 1, 1, 3, 0, 1, 0], "size": [81.0, 15.0, 36.0, 68.0, 13.0, 69.0, 35.0, 67.0, 941.0, 8.0, 31.0, 3.0], "ctype": [0, 1, 2], "rate": [4.684183426662755, 22.133752156582286, 3287.4166731694713], "delta": [0.0, 6.039569783572127, 9.168973392050448]}, "wall": 13.637345552444458}
{"target": "Weaver-R", "seed": 1, "iters": 2000, "size": "small", "best": 2.6992456832022604, "scores": {"Greedy": 2.82505349029849, "Greedy-R": 2.310034214405185, "Weaver-R": 2.6992456832022604, "LP-Greedy": 1.1415314431989365, "LP-Max": 1.1415314431989365, "LP-Greedy+": 1.1415314431989365}, "inst": {"N": 4, "src": [1, 3, 3, 3, 3, 0, 1, 3, 1, 1, 3, 1], "dst": [1, 3, 3, 1, 3, 3, 2, 1, 3, 3, 3, 2], "size": [78.0, 5.0, 45.0, 67.0, 9.0, 243.0, 39.0, 77.0, 19.0, 28.0, 43.0, 42.0], "ctype": [0, 1, 2], "rate": [5.231358571499586, 15.270824936343496, 268.50038670161575], "delta": [0.0, 5.996639098860885, 10.0]}, "wall": 14.809549808502197}
{"target": "LP-Greedy", "seed": 1, "iters": 2000, "size": "small", "best": 2.7549045942706862, "scores": {"Greedy": 1.981804639179478, "Greedy-R": 1.4723044005134691, "Weaver-R": 1.4723044005134691, "LP-Greedy": 2.7549045942706862, "LP-Max": 2.7549045942706862, "LP-Greedy+": 1.4723044005134691}, "inst": {"N": 4, "src": [0, 2, 3, 2, 0, 0, 3, 3, 0, 0, 3, 3], "dst": [2, 2, 1, 2, 1, 3, 1, 1, 3, 2, 0, 1], "size": [59.0, 65.0, 45.0, 35.0, 3.0, 58.0, 13.0, 45.0, 121.0, 28.0, 38.0, 18.0], "ctype": [0, 1, 2], "rate": [4.01973262999539, 18.95281884331421, 200.84031838094975], "delta": [0.0, 5.789544209644549, 10.381051131235072]}, "wall": 16.57653522491455}
{"target": "LP-Max", "seed": 1, "iters": 2000, "size": "small", "best": 1.99870311849641, "scores": {"Greedy": 2.0125790699450334, "Greedy-R": 1.345905437149764, "Weaver-R": 1.345905437149764, "LP-Greedy": 1.345905437149764, "LP-Max": 1.99870311849641, "LP-Greedy+": 1.345905437149764}, "inst": {"N": 4, "src": [1, 1, 3, 3, 2, 0, 2, 0, 1, 3, 2, 2], "dst": [3, 3, 1, 0, 2, 2, 3, 1, 3, 0, 2, 0], "size": [9.0, 10.0, 45.0, 50.0, 23.0, 50.0, 1066.0, 45.0, 7.0, 2.0, 9.0, 1.0], "ctype": [0, 1, 2], "rate": [5.453080070363826, 0.7664181310914897, 10000.0], "delta": [0.0, 0.5, 5.501405213352867]}, "wall": 18.610301971435547}
{"target": "LP-Greedy+", "seed": 1, "iters": 2000, "size": "small", "best": 2.281362476491746, "scores": {"Greedy": 3.2610916620684725, "Greedy-R": 2.281362476491746, "Weaver-R": 1.588404328907438, "LP-Greedy": 2.281362476491746, "LP-Max": 1.7204787178494259, "LP-Greedy+": 2.281362476491746}, "inst": {"N": 4, "src": [2, 3, 3, 3, 2, 0, 0, 2, 0, 1, 1, 1], "dst": [2, 3, 1, 0, 2, 2, 0, 0, 3, 3, 3, 0], "size": [9917.0, 25.0, 41.0, 70.0, 61.0, 6.0, 3.0, 14.0, 96.0, 30.0, 32.0, 40.0], "ctype": [0, 1, 2], "rate": [3.0379825939003613, 8.326711717697796, 10000.0], "delta": [0.0, 5.217468420141827, 9.416149147674426]}, "wall": 18.071011304855347}
{"target": "Greedy", "seed": 2, "iters": 2000, "size": "small", "best": 40780.08298903833, "scores": {"Greedy": 40780.08298903833, "Greedy-R": 1.4668955247321354, "Weaver-R": 1.4668955247321354, "LP-Greedy": 1.3124854694971737, "LP-Max": 1.3124854694971737, "LP-Greedy+": 1.3124854694971737}, "inst": {"N": 4, "src": [2, 1, 3, 3, 2, 3, 1, 0, 1, 2, 0, 2], "dst": [0, 1, 3, 2, 0, 1, 3, 3, 2, 3, 0, 3], "size": [7.0, 3.0, 6.0, 4.0, 7.0, 71.0, 6.0, 5.0, 118.0, 8.0, 134.0, 40.0], "ctype": [0, 1, 2], "rate": [13.204959768630292, 362.4636308558271, 67.74755996642702], "delta": [0.0, 0.5, 10000.0]}, "wall": 11.833212852478027}
{"target": "Greedy-R", "seed": 2, "iters": 2000, "size": "small", "best": 2.6280569345124163, "scores": {"Greedy": 2.6280569345124163, "Greedy-R": 2.6280569345124163, "Weaver-R": 2.6280569345124163, "LP-Greedy": 1.052465649459319, "LP-Max": 1.052465649459319, "LP-Greedy+": 1.052465649459319}, "inst": {"N": 4, "src": [3, 1, 0, 1, 1, 3, 0, 0, 1, 0, 3, 3], "dst": [2, 3, 3, 0, 2, 0, 3, 0, 2, 1, 3, 3], "size": [6.0, 6.0, 2.0, 83.0, 84.0, 82.0, 28.0, 1.0, 255.0, 77.0, 341.0, 89.0], "ctype": [0, 1, 2], "rate": [2.4131652169338644, 86.77896964841308, 153.50622235431405], "delta": [0.0, 13.689765981764527, 14.0]}, "wall": 13.880258321762085}
{"target": "Weaver-R", "seed": 2, "iters": 2000, "size": "small", "best": 3.017923108841128, "scores": {"Greedy": 2.005178027400454, "Greedy-R": 2.111729782325745, "Weaver-R": 3.017923108841128, "LP-Greedy": 1.0170247264530066, "LP-Max": 1.0170247264530066, "LP-Greedy+": 1.0170247264530066}, "inst": {"N": 4, "src": [3, 1, 0, 3, 1, 0, 0, 1, 1, 1, 1, 0], "dst": [2, 3, 3, 0, 2, 3, 0, 2, 1, 2, 3, 0], "size": [738.0, 9.0, 2.0, 70.0, 227.0, 735.0, 434.0, 458.0, 9.0, 132.0, 988.0, 1037.0], "ctype": [0, 1, 2], "rate": [1.2998605112427055, 1032.9911440488927, 97.68993936282715], "delta": [0.0, 23.674291282525214, 14.0]}, "wall": 16.109742403030396}
{"target": "LP-Greedy", "seed": 2, "iters": 2000, "size": "small", "best": 2.68927391419057, "scores": {"Greedy": 2.1763580487026495, "Greedy-R": 1.5771011117364409, "Weaver-R": 1.551581017644347, "LP-Greedy": 2.68927391419057, "LP-Max": 2.68927391419057, "LP-Greedy+": 1.5771011117364409}, "inst": {"N": 4, "src": [3, 1, 1, 3, 1, 3, 0, 0, 0, 3, 1, 1], "dst": [3, 3, 3, 3, 3, 0, 2, 1, 1, 3, 3, 3], "size": [7.0, 144.0, 17.0, 7.0, 105.0, 101.0, 140.0, 147.0, 166.0, 46.0, 9.0, 166.0], "ctype": [0, 1, 2], "rate": [1.126002432467007, 19.359909872336964, 26.741571863221047], "delta": [0.0, 9.369425219269925, 16.05663609167108]}, "wall": 14.819408178329468}
{"target": "LP-Max", "seed": 2, "iters": 2000, "size": "small", "best": 2.6205465052669554, "scores": {"Greedy": 1.9206258666181202, "Greedy-R": 1.3012623848430596, "Weaver-R": 1.3635383230600933, "LP-Greedy": 1.6508794379955407, "LP-Max": 2.6205465052669554, "LP-Greedy+": 1.3012623848430596}, "inst": {"N": 4, "src": [3, 1, 0, 1, 1, 2, 0, 0, 1, 2, 2, 2], "dst": [0, 0, 3, 3, 3, 3, 3, 0, 1, 3, 1, 3], "size": [313.0, 52.0, 2.0, 70.0, 218.0, 21.0, 2.0, 1.0, 54.0, 505.0, 67.0, 293.0], "ctype": [0, 1, 2], "rate": [0.7172741249107649, 38.16807328061373, 148.35520269427707], "delta": [0.0, 16.98842311631281, 13.965892584030222]}, "wall": 15.20914602279663}
{"target": "LP-Greedy+", "seed": 2, "iters": 2000, "size": "small", "best": 1.9991902511071582, "scores": {"Greedy": 2.0578662052065826, "Greedy-R": 1.9991902511071582, "Weaver-R": 1.3717912389436306, "LP-Greedy": 1.9991902511071582, "LP-Max": 1.3136067397047617, "LP-Greedy+": 1.9991902511071582}, "inst": {"N": 4, "src": [3, 1, 3, 1, 2, 3, 3, 1, 1, 3, 0, 0], "dst": [3, 3, 3, 0, 1, 0, 3, 3, 1, 3, 1, 0], "size": [73.0, 8.0, 31.0, 92.0, 11.0, 60.0, 3.0, 33.0, 93.0, 137.0, 31.0, 95.0], "ctype": [0, 1, 2], "rate": [1.1262375146520578, 28.890464361105703, 5317.892173657929], "delta": [0.0, 10.798163099254865, 14.0]}, "wall": 13.566085577011108}
{"target": "Greedy", "seed": 3, "iters": 2000, "size": "small", "best": 3225807.4410266876, "scores": {"Greedy": 3225807.4410266876, "Greedy-R": 0.9999999999999999, "Weaver-R": 0.9999999999999999, "LP-Greedy": 0.9999999999999999, "LP-Max": 0.9999999999999999, "LP-Greedy+": 0.9999999999999999}, "inst": {"N": 4, "src": [2, 2, 3, 1, 3, 0, 0, 1, 1, 2, 0, 3], "dst": [1, 3, 2, 2, 2, 0, 3, 2, 0, 3, 2, 2], "size": [29.0, 2.0, 1.0, 1.0, 7.0, 5.0, 5.0, 16.0, 45.0, 2.0, 3.0, 17.0], "ctype": [0, 1, 2], "rate": [10000.0, 326.03209112597574, 1.801740227137572], "delta": [0.0, 10000.0, 34.02749010385981]}, "wall": 12.993234634399414}
{"target": "Greedy-R", "seed": 3, "iters": 2000, "size": "small", "best": 2.8729041488141327, "scores": {"Greedy": 3.1050039281386383, "Greedy-R": 2.8729041488141327, "Weaver-R": 2.8729041488141327, "LP-Greedy": 1.3344900469713552, "LP-Max": 1.3344900469713552, "LP-Greedy+": 1.3344900469713552}, "inst": {"N": 4, "src": [3, 2, 3, 1, 1, 3, 2, 2, 1, 2, 1, 1], "dst": [1, 3, 2, 0, 2, 2, 0, 0, 0, 3, 2, 2], "size": [17.0, 2.0, 65.0, 61.0, 2.0, 67.0, 63.0, 72.0, 61.0, 9.0, 65.0, 65.0], "ctype": [0, 1, 2], "rate": [3.3204397221767135, 42.037887510244644, 9.548357763371405], "delta": [0.0, 17.216024050434214, 12.299237400412586]}, "wall": 17.680176973342896}
{"target": "Weaver-R", "seed": 3, "iters": 2000, "size": "small", "best": 2.681708510510465, "scores": {"Greedy": 2.7524819045977167, "Greedy-R": 1.0, "Weaver-R": 2.681708510510465, "LP-Greedy": 1.0, "LP-Max": 1.0, "LP-Greedy+": 1.0}, "inst": {"N": 4, "src": [3, 2, 3, 1, 2, 3, 0, 2, 2, 1, 3, 1], "dst": [2, 2, 1, 0, 2, 2, 0, 0, 1, 2, 2, 2], "size": [97.0, 45.0, 12.0, 59.0, 13.0, 85.0, 75.0, 177.0, 58.0, 9.0, 25.0, 60.0], "ctype": [0, 1, 2], "rate": [2.9089853915637924, 61.28463067664985, 10.126773247118324], "delta": [0.0, 17.216024050434214, 13.344023998200377]}, "wall": 20.73828148841858}
{"target": "LP-Greedy", "seed": 3, "iters": 2000, "size": "small", "best": 2.992924059454826, "scores": {"Greedy": 2.189417033522088, "Greedy-R": 1.4647113077920593, "Weaver-R": 1.4647113077920593, "LP-Greedy": 2.992924059454826, "LP-Max": 2.992924059454826, "LP-Greedy+": 1.4647113077920593}, "inst": {"N": 4, "src": [2, 1, 0, 1, 0, 1, 0, 2, 0, 0, 1, 1], "dst": [1, 1, 1, 2, 1, 0, 0, 3, 1, 1, 2, 2], "size": [44.0, 121.0, 56.0, 62.0, 43.0, 35.0, 82.0, 404.0, 60.0, 61.0, 63.0, 62.0], "ctype": [0, 1, 2], "rate": [3.357623398699559, 718.240550320337, 15.077726933394981], "delta": [0.0, 13.416908032045512, 14.567708934758109]}, "wall": 18.639108657836914}
{"target": "LP-Max", "seed": 3, "iters": 2000, "size": "small", "best": 4.360149300669839, "scores": {"Greedy": 2.9997809260201898, "Greedy-R": 1.000278283163543, "Weaver-R": 1.000278283163543, "LP-Greedy": 2.2831744056461174, "LP-Max": 4.360149300669839, "LP-Greedy+": 1.000278283163543}, "inst": {"N": 4, "src": [3, 1, 0, 0, 1, 1, 3, 2, 0, 0, 2, 3], "dst": [2, 3, 1, 0, 2, 2, 0, 3, 0, 1, 0, 2], "size": [48.0, 43.0, 73.0, 65.0, 1.0, 35.0, 75.0, 81.0, 63.0, 39.0, 3.0, 76.0], "ctype": [0, 1, 2], "rate": [4.584447529916607, 10000.0, 10.362941113363926], "delta": [0.0, 16.88117184871163, 9.486059887799506]}, "wall": 11.978812456130981}
{"target": "LP-Greedy+", "seed": 3, "iters": 2000, "size": "small", "best": 2.218358579047087, "scores": {"Greedy": 2.8961890614688857, "Greedy-R": 2.2735349322852993, "Weaver-R": 2.1710645619857627, "LP-Greedy": 2.218358579047087, "LP-Max": 2.218358579047087, "LP-Greedy+": 2.218358579047087}, "inst": {"N": 4, "src": [3, 2, 0, 1, 2, 0, 3, 2, 0, 2, 1, 1], "dst": [2, 3, 1, 0, 2, 0, 1, 0, 1, 1, 2, 2], "size": [109.0, 3.0, 75.0, 61.0, 2.0, 2.0, 75.0, 2029.0, 49.0, 35.0, 81.0, 70.0], "ctype": [0, 1, 2], "rate": [0.7636847180563593, 10000.0, 7.9977825195213725], "delta": [0.0, 22.918876603511066, 13.343332924465406]}, "wall": 14.880518913269043}
{"target": "Greedy", "seed": 4, "iters": 2000, "size": "small", "best": 1298702.0423367398, "scores": {"Greedy": 1298702.0423367398, "Greedy-R": 1.0, "Weaver-R": 1.0, "LP-Greedy": 1.0, "LP-Max": 1.0, "LP-Greedy+": 1.0}, "inst": {"N": 4, "src": [0, 3, 1, 1, 3, 2, 1, 1, 3, 2, 1, 1], "dst": [1, 1, 3, 0, 3, 0, 2, 2, 1, 0, 0, 1], "size": [24.0, 33.0, 1.0, 60.0, 255.0, 130.0, 1.0, 244.0, 12.0, 6.0, 1.0, 1.0], "ctype": [0, 1, 2], "rate": [10000.0, 174.64220060262343, 2191.0964844154664], "delta": [0.0, 10000.0, 108.20681912992777]}, "wall": 12.756234407424927}
{"target": "Greedy-R", "seed": 4, "iters": 2000, "size": "small", "best": 2.3710402663207737, "scores": {"Greedy": 497.2116920750782, "Greedy-R": 2.3710402663207737, "Weaver-R": 2.3710402663207737, "LP-Greedy": 1.736155979610618, "LP-Max": 1.736155979610618, "LP-Greedy+": 1.736155979610618}, "inst": {"N": 4, "src": [2, 3, 3, 2, 3, 3, 3, 0, 2, 2, 0, 0], "dst": [3, 3, 0, 3, 0, 1, 0, 0, 3, 3, 2, 0], "size": [228.0, 40.0, 46.0, 747.0, 61.0, 140.0, 68.0, 384.0, 271.0, 301.0, 3.0, 419.0], "ctype": [0, 1, 2], "rate": [5.200705865460933, 11.289274696618623, 150.77809240305155], "delta": [0.0, 7632.875122716277, 5.1021149608634015]}, "wall": 13.20864224433899}
{"target": "Weaver-R", "seed": 4, "iters": 2000, "size": "small", "best": 2.979074450686964, "scores": {"Greedy": 1534.5740139607071, "Greedy-R": 2.1967098814137174, "Weaver-R": 2.979074450686964, "LP-Greedy": 1.0135275956974021, "LP-Max": 1.0135275956974021, "LP-Greedy+": 1.0135275956974021}, "inst": {"N": 4, "src": [2, 2, 2, 1, 2, 0, 0, 3, 1, 2, 0, 1], "dst": [3, 1, 2, 0, 3, 2, 2, 0, 1, 3, 1, 2], "size": [161.0, 15.0, 12.0, 23.0, 110.0, 685.0, 49.0, 284.0, 715.0, 197.0, 3.0, 24.0], "ctype": [0, 1, 2], "rate": [5.2208329187063205, 11.289274696618623, 118.51699525298008], "delta": [0.0, 7632.875122716277, 3.8928097970723607]}, "wall": 13.551079034805298}
{"target": "LP-Greedy", "seed": 4, "iters": 2000, "size": "small", "best": 2.5883195369430836, "scores": {"Greedy": 1.9455911747964658, "Greedy-R": 1.5011744913331009, "Weaver-R": 1.6131867931994555, "LP-Greedy": 2.5883195369430836, "LP-Max": 2.5883195369430836, "LP-Greedy+": 1.5011744913331009}, "inst": {"N": 4, "src": [3, 3, 3, 1, 3, 3, 1, 1, 2, 3, 0, 1], "dst": [0, 3, 0, 2, 3, 0, 0, 2, 0, 3, 2, 3], "size": [24.0, 38.0, 48.0, 74.0, 666.0, 84.0, 60.0, 828.0, 8.0, 147.0, 3.0, 189.0], "ctype": [0, 1, 2], "rate": [11.762413941049969, 175.72544489610982, 177.85619014399538], "delta": [0.0, 5.410968189982946, 4.632732441000665]}, "wall": 12.521394968032837}
{"target": "LP-Max", "seed": 4, "iters": 2000, "size": "small", "best": 2.846491219852485, "scores": {"Greedy": 1.5795449793576144, "Greedy-R": 1.1497307657029259, "Weaver-R": 1.1497307657029259, "LP-Greedy": 2.846491219852485, "LP-Max": 2.846491219852485, "LP-Greedy+": 1.1497307657029259}, "inst": {"N": 4, "src": [2, 2, 1, 2, 3, 1, 0, 0, 2, 2, 2, 3], "dst": [1, 3, 1, 2, 3, 1, 2, 2, 3, 3, 3, 0], "size": [276.0, 69.0, 17.0, 74.0, 699.0, 578.0, 998.0, 219.0, 71.0, 176.0, 63.0, 1.0], "ctype": [0, 1, 2], "rate": [5.810873408512545, 47.06247782515806, 229.7831214975687], "delta": [0.0, 10.700453698410247, 3.8650122268319826]}, "wall": 20.952533721923828}
{"target": "LP-Greedy+", "seed": 4, "iters": 2000, "size": "small", "best": 2.283841901128896, "scores": {"Greedy": 1541.5378742972446, "Greedy-R": 2.283841901128896, "Weaver-R": 2.244010842915423, "LP-Greedy": 2.283841901128896, "LP-Max": 1.5394680289753448, "LP-Greedy+": 2.283841901128896}, "inst": {"N": 4, "src": [2, 1, 2, 1, 3, 0, 3, 2, 2, 2, 0, 3], "dst": [3, 3, 1, 0, 1, 1, 0, 0, 3, 3, 2, 1], "size": [240.0, 75.0, 11.0, 755.0, 95.0, 205.0, 80.0, 51.0, 71.0, 762.0, 1.0, 2.0], "ctype": [0, 1, 2], "rate": [11.60599628248746, 11.289274696618623, 179.9352861457694], "delta": [0.0, 7632.875122716277, 4.1654051659156694]}, "wall": 13.717138290405273}
{"target": "Greedy", "seed": 5, "iters": 2000, "size": "small", "best": 54669.21613612548, "scores": {"Greedy": 54669.21613612548, "Greedy-R": 1.0414098927398603, "Weaver-R": 1.3412407344333852, "LP-Greedy": 1.0414098927398603, "LP-Max": 1.0414098927398603, "LP-Greedy+": 1.0414098927398603}, "inst": {"N": 4, "src": [0, 1, 0, 3, 2, 0, 2, 0, 1, 0, 0, 0], "dst": [2, 2, 0, 3, 1, 3, 0, 2, 2, 3, 3, 2], "size": [2.0, 74.0, 12.0, 88.0, 3.0, 18.0, 84.0, 29.0, 1.0, 44.0, 84.0, 45.0], "ctype": [0, 1, 2], "rate": [238.44386429158024, 247.82953939168496, 236.6575473387586], "delta": [0.0, 10000.0, 0.5]}, "wall": 15.564764738082886}
{"target": "Greedy-R", "seed": 5, "iters": 2000, "size": "small", "best": 2.898025006018206, "scores": {"Greedy": 2.012075356092825, "Greedy-R": 2.898025006018206, "Weaver-R": 1.986840887556464, "LP-Greedy": 1.0120753560928248, "LP-Max": 1.0120753560928248, "LP-Greedy+": 1.0120753560928248}, "inst": {"N": 4, "src": [2, 2, 0, 2, 1, 1, 1, 1, 0, 0, 1, 1], "dst": [0, 2, 3, 1, 3, 0, 0, 0, 0, 1, 3, 0], "size": [27.0, 4.0, 99.0, 97.0, 30.0, 54.0, 23.0, 26.0, 13.0, 86.0, 13.0, 27.0], "ctype": [0, 1, 2], "rate": [2.5445062753051815, 179.96720090274613, 484.0042200821083], "delta": [0.0, 4.760786263742107, 5.099567266061678]}, "wall": 13.451229333877563}
{"target": "Weaver-R", "seed": 5, "iters": 2000, "size": "small", "best": 2.925232740832952, "scores": {"Greedy": 2.9548581535770655, "Greedy-R": 1.0176489170805574, "Weaver-R": 2.925232740832952, "LP-Greedy": 1.007845082252201, "LP-Max": 1.007845082252201, "LP-Greedy+": 1.007845082252201}, "inst": {"N": 4, "src": [1, 1, 0, 0, 1, 2, 1, 2, 1, 0, 1, 2], "dst": [2, 2, 0, 0, 0, 0, 0, 1, 3, 1, 3, 0], "size": [69.0, 12.0, 17.0, 22.0, 22.0, 89.0, 60.0, 51.0, 1.0, 63.0, 22.0, 18.0], "ctype": [0, 1, 2], "rate": [6.913198707263461, 395.2454235894892, 168.119340957287], "delta": [0.0, 5.410042325983059, 5.099567266061678]}, "wall": 16.402563095092773}
{"target": "LP-Greedy", "seed": 5, "iters": 2000, "size": "small", "best": 2.087265882748231, "scores": {"Greedy": 2.1448790416944483, "Greedy-R": 1.3622397631780934, "Weaver-R": 1.4288009092304703, "LP-Greedy": 2.087265882748231, "LP-Max": 1.4768838290176078, "LP-Greedy+": 1.3622397631780934}, "inst": {"N": 4, "src": [3, 3, 1, 3, 1, 0, 0, 1, 1, 2, 1, 3], "dst": [2, 1, 0, 1, 2, 3, 3, 3, 3, 2, 3, 1], "size": [43.0, 52.0, 4.0, 91.0, 9.0, 136.0, 197.0, 180.0, 5.0, 47.0, 155.0, 42.0], "ctype": [0, 1, 2], "rate": [0.5, 83.87663444169375, 10000.0], "delta": [0.0, 5.859438457047341, 6.966462109060397]}, "wall": 13.515136480331421}
{"target": "LP-Max", "seed": 5, "iters": 2000, "size": "small", "best": 2.8518518518518516, "scores": {"Greedy": 2.826104503784715, "Greedy-R": 1.8756397681422297, "Weaver-R": 1.8778435856506388, "LP-Greedy": 1.8838273357187922, "LP-Max": 2.8518518518518516, "LP-Greedy+": 1.8756397681422297}, "inst": {"N": 4, "src": [2, 3, 0, 3, 0, 2, 2, 3, 0, 3, 2, 0], "dst": [2, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0], "size": [29.0, 16.0, 27.0, 98.0, 24.0, 111.0, 61.0, 41.0, 14.0, 36.0, 27.0, 26.0], "ctype": [0, 1, 2], "rate": [2.6967836663728075, 137.38764757071507, 226.60877352867814], "delta": [0.0, 9.186534859104345, 8.983397754083454]}, "wall": 18.92110800743103}
{"target": "LP-Greedy+", "seed": 5, "iters": 2000, "size": "small", "best": 1.9995967715577359, "scores": {"Greedy": 2.1406148501827307, "Greedy-R": 1.9995967715577359, "Weaver-R": 1.4288167645441734, "LP-Greedy": 1.9995967715577359, "LP-Max": 1.4221718953385385, "LP-Greedy+": 1.9995967715577359}, "inst": {"N": 4, "src": [2, 2, 0, 0, 1, 2, 2, 3, 0, 0, 1, 1], "dst": [2, 2, 3, 1, 0, 1, 1, 0, 2, 2, 3, 3], "size": [5.0, 50.0, 106.0, 7.0, 770.0, 109.0, 194.0, 280.0, 4.0, 139.0, 60.0, 52.0], "ctype": [0, 1, 2], "rate": [0.5, 79.944180453534, 10000.0], "delta": [0.0, 5.624012966651905, 6.966462109060397]}, "wall": 13.574280261993408}
{"target": "Greedy", "seed": 6, "iters": 2000, "size": "small", "best": 71653.26915807152, "scores": {"Greedy": 71653.26915807152, "Greedy-R": 1.0112168899184897, "Weaver-R": 1.0112168899184897, "LP-Greedy": 1.0112168899184897, "LP-Max": 1.0112168899184897, "LP-Greedy+": 1.0112168899184897}, "inst": {"N": 4, "src": [3, 0, 2, 3, 2, 0, 3, 2, 1, 3, 1, 3], "dst": [0, 2, 2, 3, 2, 1, 3, 2, 2, 2, 3, 0], "size": [214.0, 1.0, 220.0, 12.0, 2.0, 1.0, 1.0, 5.0, 8.0, 1.0, 10.0, 14.0], "ctype": [0, 1, 2], "rate": [49.60078252150418, 3777.1193761616373, 251.91625315011012], "delta": [0.0, 0.5, 10000.0]}, "wall": 11.959657669067383}
{"target": "Greedy-R", "seed": 6, "iters": 2000, "size": "small", "best": 2.006491484803614, "scores": {"Greedy": 2.049107882899324, "Greedy-R": 2.006491484803614, "Weaver-R": 1.3676500221815682, "LP-Greedy": 1.3676625467867165, "LP-Max": 1.5387883495108396, "LP-Greedy+": 1.3676625467867165}, "inst": {"N": 4, "src": [1, 2, 2, 3, 3, 2, 3, 1, 1, 0, 2, 3], "dst": [1, 2, 3, 0, 2, 2, 3, 0, 2, 3, 2, 0], "size": [105.0, 1.0, 479.0, 64.0, 44.0, 88.0, 1.0, 48.0, 10.0, 8.0, 17.0, 39.0], "ctype": [0, 1, 2], "rate": [0.5, 236.42606835984895, 10000.0], "delta": [0.0, 5.113141053932703, 5.430652849602905]}, "wall": 13.816512107849121}
{"target": "Weaver-R", "seed": 6, "iters": 2000, "size": "small", "best": 2.867515328235195, "scores": {"Greedy": 2.9980706144271068, "Greedy-R": 1.9892112816381335, "Weaver-R": 2.867515328235195, "LP-Greedy": 1.000382236764441, "LP-Max": 1.000382236764441, "LP-Greedy+": 1.000382236764441}, "inst": {"N": 4, "src": [1, 1, 0, 2, 0, 3, 1, 1, 1, 1, 1, 2], "dst": [1, 1, 0, 3, 2, 2, 1, 0, 2, 1, 1, 0], "size": [90.0, 37.0, 103.0, 38.0, 97.0, 118.0, 1.0, 94.0, 15.0, 3.0, 8.0, 5.0], "ctype": [0, 1, 2], "rate": [3.393095520315213, 134.5940758259848, 10000.0], "delta": [0.0, 4.721365783319837, 5.482177019898411]}, "wall": 12.99587368965149}
{"target": "LP-Greedy", "seed": 6, "iters": 2000, "size": "small", "best": 2.2114388711993676, "scores": {"Greedy": 2.0556006406963685, "Greedy-R": 1.0203440426829136, "Weaver-R": 1.0203440426829136, "LP-Greedy": 2.2114388711993676, "LP-Max": 1.2466551030764395, "LP-Greedy+": 1.0203440426829136}, "inst": {"N": 4, "src": [1, 0, 2, 3, 2, 2, 2, 1, 1, 2, 0, 2], "dst": [1, 2, 3, 1, 3, 3, 3, 0, 2, 3, 1, 0], "size": [84.0, 1.0, 152.0, 97.0, 126.0, 158.0, 154.0, 78.0, 16.0, 150.0, 27.0, 3.0], "ctype": [0, 1, 2], "rate": [0.6615951823076335, 241.03327594543046, 251.0021282322318], "delta": [0.0, 4.5163772485110885, 8.716582786618718]}, "wall": 20.089594841003418}
{"target": "LP-Max", "seed": 6, "iters": 2000, "size": "small", "best": 1.875, "scores": {"Greedy": 3.837143180301923, "Greedy-R": 1.2109726689048532, "Weaver-R": 1.2109726689048532, "LP-Greedy": 1.2114295246283082, "LP-Max": 1.875, "LP-Greedy+": 1.2109726689048532}, "inst": {"N": 4, "src": [3, 0, 2, 2, 2, 3, 3, 0, 1, 1, 0, 2], "dst": [1, 1, 0, 1, 2, 1, 3, 2, 1, 3, 1, 0], "size": [10000.0, 7.0, 7517.0, 67.0, 231.0, 19.0, 1.0, 219.0, 9.0, 20.0, 8.0, 38.0], "ctype": [0, 1, 2], "rate": [0.5663453836750738, 8987.528930558465, 1330.6506757533955], "delta": [0.0, 5.329745344105949, 13.483844340174894]}, "wall": 13.892497539520264}
{"target": "LP-Greedy+", "seed": 6, "iters": 2000, "size": "small", "best": 2.0014044252202403, "scores": {"Greedy": 1.8743757811304873, "Greedy-R": 2.0014044252202403, "Weaver-R": 1.3205267518096315, "LP-Greedy": 2.0014044252202408, "LP-Max": 2.004747284275234, "LP-Greedy+": 2.0014044252202403}, "inst": {"N": 4, "src": [2, 0, 2, 3, 3, 2, 3, 1, 1, 3, 1, 0], "dst": [3, 3, 3, 1, 2, 2, 2, 0, 2, 1, 3, 0], "size": [9.0, 1.0, 126.0, 126.0, 10.0, 105.0, 1.0, 116.0, 106.0, 6.0, 3.0, 17.0], "ctype": [0, 1, 2], "rate": [0.5, 194.24733425677513, 460.6200612186479], "delta": [0.0, 5.750850774836746, 6.127399010257641]}, "wall": 13.433478116989136}
{"target": "Greedy", "seed": 7, "iters": 2000, "size": "small", "best": 2038984.0247199908, "scores": {"Greedy": 2038984.0247199908, "Greedy-R": 0.9999999999999998, "Weaver-R": 0.9999999999999998, "LP-Greedy": 0.9999999999999998, "LP-Max": 0.9999999999999998, "LP-Greedy+": 0.9999999999999998}, "inst": {"N": 4, "src": [0, 0, 0, 0, 3, 0, 0, 0, 2, 2, 2, 2], "dst": [2, 3, 3, 1, 2, 1, 0, 2, 3, 1, 0, 2], "size": [11.0, 1.0, 12.0, 1.0, 11.0, 12.0, 13.0, 27.0, 3.0, 11.0, 34.0, 26.0], "ctype": [0, 1, 2], "rate": [7850.084708914319, 49.800275279503325, 207.33097004963872], "delta": [0.0, 2.0860256394876666, 10000.0]}, "wall": 12.56856894493103}
{"target": "Greedy-R", "seed": 7, "iters": 2000, "size": "small", "best": 2.891168486440386, "scores": {"Greedy": 3.0007578529444516, "Greedy-R": 2.891168486440386, "Weaver-R": 2.891168486440386, "LP-Greedy": 1.031702108503906, "LP-Max": 1.031702108503906, "LP-Greedy+": 1.031702108503906}, "inst": {"N": 4, "src": [3, 3, 1, 3, 3, 3, 3, 3, 0, 1, 2, 3], "dst": [1, 2, 3, 2, 2, 3, 1, 2, 3, 1, 2, 2], "size": [11.0, 21.0, 25.0, 14.0, 67.0, 83.0, 66.0, 69.0, 88.0, 104.0, 104.0, 72.0], "ctype": [0, 1, 2], "rate": [4.598500498624427, 16.175268410985435, 10000.0], "delta": [0.0, 9.768117167152674, 16.219661636698014]}, "wall": 21.293028116226196}
{"target": "Weaver-R", "seed": 7, "iters": 2000, "size": "small", "best": 2.932045316699528, "scores": {"Greedy": 3.000908296491155, "Greedy-R": 1.7654936194355209, "Weaver-R": 2.932045316699528, "LP-Greedy": 1.198998118845253, "LP-Max": 1.6861951949740699, "LP-Greedy+": 1.198998118845253}, "inst": {"N": 4, "src": [3, 3, 1, 3, 3, 3, 3, 3, 0, 1, 2, 3], "dst": [2, 1, 3, 2, 2, 3, 1, 2, 3, 1, 2, 2], "size": [5.0, 31.0, 25.0, 13.0, 65.0, 70.0, 53.0, 69.0, 72.0, 85.0, 80.0, 79.0], "ctype": [0, 1, 2], "rate": [4.963233846630214, 15.008893520681715, 10000.0], "delta": [0.0, 10.227750683427955, 15.955450253248877]}, "wall": 21.45925259590149}
{"target": "LP-Greedy", "seed": 7, "iters": 2000, "size": "small", "best": 2.1906912948209443, "scores": {"Greedy": 2.064389268381098, "Greedy-R": 1.388197725134086, "Weaver-R": 1.388197725134086, "LP-Greedy": 2.1906912948209443, "LP-Max": 2.1906912948209443, "LP-Greedy+": 1.388197725134086}, "inst": {"N": 4, "src": [0, 3, 0, 3, 3, 3, 3, 3, 0, 1, 3, 3], "dst": [3, 1, 1, 3, 0, 1, 3, 1, 0, 1, 1, 3], "size": [291.0, 48.0, 40.0, 25.0, 8.0, 64.0, 19.0, 63.0, 70.0, 155.0, 65.0, 70.0], "ctype": [0, 1, 2], "rate": [4.440163902638884, 83.8147466615899, 49.719403603740886], "delta": [0.0, 9.299595217111591, 14.935577235940167]}, "wall": 22.144506216049194}
{"target": "LP-Max", "seed": 7, "iters": 2000, "size": "small", "best": 2.22198360833338, "scores": {"Greedy": 2.3198450389653082, "Greedy-R": 1.4278891837388685, "Weaver-R": 1.4278891837388685, "LP-Greedy": 1.336619852154898, "LP-Max": 2.22198360833338, "LP-Greedy+": 1.336619852154898}, "inst": {"N": 4, "src": [0, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3], "dst": [3, 3, 0, 1, 2, 3, 0, 1, 3, 1, 1, 3], "size": [157.0, 21.0, 30.0, 20.0, 13.0, 57.0, 25.0, 55.0, 47.0, 119.0, 55.0, 74.0], "ctype": [0, 1, 2], "rate": [5.7177941194685395, 49.29663920283565, 36.520177460867764], "delta": [0.0, 9.098141973827664, 15.831851728236572]}, "wall": 22.490784645080566}
{"target": "LP-Greedy+", "seed": 7, "iters": 2000, "size": "small", "best": 2.084296862932954, "scores": {"Greedy": 10.954271194264011, "Greedy-R": 2.084296862932954, "Weaver-R": 2.084296862932954, "LP-Greedy": 2.0957086502285183, "LP-Max": 1.6495652744677363, "LP-Greedy+": 2.084296862932954}, "inst": {"N": 4, "src": [2, 1, 0, 2, 3, 0, 1, 2, 2, 0, 1, 0], "dst": [3, 0, 1, 1, 0, 3, 0, 2, 3, 3, 1, 1], "size": [71.0, 3.0, 54.0, 1.0, 7.0, 52.0, 49.0, 15.0, 55.0, 6.0, 80.0, 58.0], "ctype": [0, 1, 2], "rate": [4.9553930158873305, 33.840866225278376, 10000.0], "delta": [0.0, 9.050844496592187, 56.721926444599745]}, "wall": 14.19150710105896}
{"target": "Greedy", "seed": 8, "iters": 2000, "size": "small", "best": 6000001.990217268, "scores": {"Greedy": 6000001.990217268, "Greedy-R": 1.0, "Weaver-R": 1.0, "LP-Greedy": 1.0, "LP-Max": 1.0, "LP-Greedy+": 1.0}, "inst": {"N": 4, "src": [1, 3, 2, 1, 0, 3, 1, 1, 1, 2, 3, 3], "dst": [3, 2, 2, 0, 3, 1, 0, 1, 2, 1, 1, 2], "size": [3.0, 5.0, 5.0, 6.0, 4.0, 1.0, 21.0, 1.0, 15.0, 6.0, 42.0, 2.0], "ctype": [0, 1, 2], "rate": [10000.0, 0.5425454215235904, 1909.3392772374657], "delta": [0.0, 4925.279593031172, 10000.0]}, "wall": 12.772261381149292}
{"target": "Greedy-R", "seed": 8, "iters": 2000, "size": "small", "best": 2.377645466225439, "scores": {"Greedy": 2.9907277625073774, "Greedy-R": 2.377645466225439, "Weaver-R": 2.1871003081610088, "LP-Greedy": 1.0204813264395578, "LP-Max": 1.0204813264395578, "LP-Greedy+": 1.0204813264395578}, "inst": {"N": 4, "src": [0, 3, 1, 2, 0, 1, 0, 2, 3, 3, 1, 3], "dst": [1, 1, 3, 1, 2, 1, 2, 1, 2, 0, 1, 1], "size": [14.0, 7.0, 160.0, 18.0, 43.0, 104.0, 146.0, 72.0, 138.0, 165.0, 43.0, 4.0], "ctype": [0, 1, 2], "rate": [1.7251384454194711, 17.0, 159.48643670941448], "delta": [0.0, 5.470461737298129, 13.166169816406468]}, "wall": 14.186399221420288}
{"target": "Weaver-R", "seed": 8, "iters": 2000, "size": "small", "best": 2.225958463495733, "scores": {"Greedy": 2.692021004071316, "Greedy-R": 2.225958463495733, "Weaver-R": 2.225958463495733, "LP-Greedy": 1.3238507793163679, "LP-Max": 1.3238507793163679, "LP-Greedy+": 1.3238507793163679}, "inst": {"N": 4, "src": [3, 1, 2, 3, 0, 1, 1, 1, 3, 3, 3, 1], "dst": [3, 0, 1, 1, 3, 0, 0, 2, 2, 1, 3, 2], "size": [25.0, 7.0, 9.0, 7.0, 109.0, 93.0, 105.0, 28.0, 31.0, 34.0, 69.0, 47.0], "ctype": [0, 1, 2], "rate": [1.285788524212716, 17.0, 83.15517255142139], "delta": [0.0, 3.366892145796036, 7.528077572055517]}, "wall": 14.346189260482788}
{"target": "LP-Greedy", "seed": 8, "iters": 2000, "size": "small", "best": 2.16270547755632, "scores": {"Greedy": 4.000287394023453, "Greedy-R": 1.1034034311147725, "Weaver-R": 1.1034034311147725, "LP-Greedy": 2.16270547755632, "LP-Max": 2.1663805929457554, "LP-Greedy+": 1.1034034311147725}, "inst": {"N": 4, "src": [2, 0, 0, 3, 0, 2, 2, 2, 1, 1, 1, 1], "dst": [1, 1, 1, 1, 0, 3, 2, 1, 3, 1, 3, 1], "size": [16.0, 5.0, 40.0, 20.0, 89.0, 4.0, 90.0, 42.0, 39.0, 1.0, 50.0, 59.0], "ctype": [0, 1, 2], "rate": [1.6580067023526335, 17.0, 10000.0], "delta": [0.0, 5.036364841981146, 16.0]}, "wall": 21.30066156387329}
{"target": "LP-Max", "seed": 8, "iters": 2000, "size": "small", "best": 2.2452719099151515, "scores": {"Greedy": 2.882239346716113, "Greedy-R": 1.3510509850319286, "Weaver-R": 1.3510509850319286, "LP-Greedy": 1.701719545886591, "LP-Max": 2.2452719099151515, "LP-Greedy+": 1.3510509850319286}, "inst": {"N": 4, "src": [3, 3, 2, 2, 0, 1, 3, 0, 3, 3, 1, 1], "dst": [3, 2, 1, 1, 0, 0, 2, 2, 0, 2, 3, 1], "size": [87.0, 40.0, 86.0, 6.0, 89.0, 59.0, 104.0, 42.0, 10.0, 16.0, 45.0, 59.0], "ctype": [0, 1, 2], "rate": [0.5, 16.900176638441735, 10000.0], "delta": [0.0, 2.845245052906401, 11.188307298669347]}, "wall": 20.754973888397217}
{"target": "LP-Greedy+", "seed": 8, "iters": 2000, "size": "small", "best": 1.894099557736706, "scores": {"Greedy": 2.0457309556584233, "Greedy-R": 1.894099557736706, "Weaver-R": 1.894099557736706, "LP-Greedy": 1.894099557736706, "LP-Max": 1.894099557736706, "LP-Greedy+": 1.894099557736706}, "inst": {"N": 4, "src": [0, 1, 3, 1, 0, 2, 3, 1, 3, 3, 0, 1], "dst": [3, 2, 0, 1, 0, 0, 1, 1, 3, 0, 3, 1], "size": [25.0, 116.0, 50.0, 27.0, 84.0, 81.0, 149.0, 32.0, 41.0, 1.0, 58.0, 3.0], "ctype": [0, 1, 2], "rate": [0.5, 15.743078502583254, 10000.0], "delta": [0.0, 3.0, 7.164053067732132]}, "wall": 14.830617666244507}
{"target": "Greedy", "seed": 9, "iters": 2000, "size": "small", "best": 2325582.3417704334, "scores": {"Greedy": 2325582.3417704334, "Greedy-R": 1.0, "Weaver-R": 1.0, "LP-Greedy": 1.0, "LP-Max": 1.0, "LP-Greedy+": 1.0}, "inst": {"N": 4, "src": [0, 0, 0, 1, 1, 3, 2, 3, 3, 0, 1, 2], "dst": [2, 1, 3, 0, 3, 0, 2, 0, 0, 1, 3, 0], "size": [1.0, 1.0, 36.0, 35.0, 1.0, 28.0, 2.0, 5.0, 4.0, 48.0, 8.0, 1.0], "ctype": [0, 1, 2], "rate": [10000.0, 245.72361879628306, 1.0615028934836321], "delta": [0.0, 10000.0, 0.6670619621127066]}, "wall": 12.548364639282227}
{"target": "Greedy-R", "seed": 9, "iters": 2000, "size": "small", "best": 3.1065241686472342, "scores": {"Greedy": 385.22060831860045, "Greedy-R": 3.1065241686472342, "Weaver-R": 3.1065241686472342, "LP-Greedy": 1.2351954092672564, "LP-Max": 1.2351954092672564, "LP-Greedy+": 1.2351954092672564}, "inst": {"N": 4, "src": [1, 1, 1, 1, 1, 2, 2, 0, 2, 0, 0, 2], "dst": [3, 0, 0, 3, 0, 0, 0, 1, 2, 1, 3, 0], "size": [108.0, 12.0, 73.0, 89.0, 15.0, 102.0, 52.0, 97.0, 88.0, 96.0, 109.0, 64.0], "ctype": [0, 1, 2], "rate": [6.843729197553043, 354.0216889399382, 16.215166228835255], "delta": [0.0, 3982.225066272404, 12.096277838209224]}, "wall": 15.242526769638062}
{"target": "Weaver-R", "seed": 9, "iters": 2000, "size": "small", "best": 2.9600085267385934, "scores": {"Greedy": 845.826549036193, "Greedy-R": 2.099514089983077, "Weaver-R": 2.9600085267385934, "LP-Greedy": 2.4759663374223835, "LP-Max": 2.4759663374223835, "LP-Greedy+": 2.099514089983077}, "inst": {"N": 4, "src": [1, 1, 1, 1, 1, 2, 1, 0, 2, 3, 0, 2], "dst": [3, 1, 3, 3, 0, 0, 0, 2, 2, 1, 3, 0], "size": [30.0, 16.0, 59.0, 91.0, 16.0, 100.0, 59.0, 39.0, 96.0, 19.0, 92.0, 75.0], "ctype": [0, 1, 2], "rate": [9.114953492004718, 354.0216889399382, 20.398416285797648], "delta": [0.0, 3982.225066272404, 8.798112980420422]}, "wall": 15.661941289901733}
{"target": "LP-Greedy", "seed": 9, "iters": 2000, "size": "small", "best": 2.7449001180694905, "scores": {"Greedy": 1.8962053848363936, "Greedy-R": 2.715014404934651, "Weaver-R": 2.715014404934651, "LP-Greedy": 2.7449001180694905, "LP-Max": 1.0541359970391297, "LP-Greedy+": 2.715014404934651}, "inst": {"N": 4, "src": [1, 3, 0, 0, 1, 2, 2, 3, 2, 2, 0, 0], "dst": [3, 1, 0, 2, 3, 3, 2, 1, 2, 1, 2, 0], "size": [261.0, 702.0, 31.0, 186.0, 207.0, 116.0, 67.0, 101.0, 99.0, 38.0, 324.0, 69.0], "ctype": [0, 1, 2], "rate": [3.414159326605473, 201.42406987024387, 3322.6811329148422], "delta": [0.0, 9.4092030355, 10.354914501657774]}, "wall": 14.543036699295044}
{"target": "LP-Max", "seed": 9, "iters": 2000, "size": "small", "best": 2.4530635524193825, "scores": {"Greedy": 2.5565805167677738, "Greedy-R": 1.1112681084337235, "Weaver-R": 1.1112681084337235, "LP-Greedy": 1.1012155072800935, "LP-Max": 2.4530635524193825, "LP-Greedy+": 1.1012155072800935}, "inst": {"N": 4, "src": [1, 1, 1, 1, 1, 1, 1, 3, 1, 2, 3, 3], "dst": [3, 3, 3, 3, 0, 2, 2, 1, 0, 0, 2, 0], "size": [64.0, 8.0, 26.0, 57.0, 2.0, 161.0, 106.0, 65.0, 254.0, 430.0, 372.0, 65.0], "ctype": [0, 1, 2], "rate": [3.0424921275570282, 955.2378624785599, 6811.925762373844], "delta": [0.0, 11.353798589148388, 17.8801333786714]}, "wall": 19.654724597930908}
{"target": "LP-Greedy+", "seed": 9, "iters": 2000, "size": "small", "best": 2.0098651693985645, "scores": {"Greedy": 2.931387618035067, "Greedy-R": 2.0098651693985645, "Weaver-R": 1.6168366303148682, "LP-Greedy": 2.0098651693985645, "LP-Max": 1.0098651693985647, "LP-Greedy+": 2.0098651693985645}, "inst": {"N": 4, "src": [1, 1, 3, 1, 1, 3, 2, 3, 1, 2, 0, 3], "dst": [1, 1, 0, 2, 3, 0, 1, 2, 2, 0, 2, 0], "size": [84.0, 16.0, 30.0, 51.0, 1.0, 135.0, 383.0, 42.0, 59.0, 45.0, 107.0, 239.0], "ctype": [0, 1, 2], "rate": [3.2011886392080715, 173.63416776476473, 109.08644293309771], "delta": [0.0, 18.66828989962545, 16.002918072940815]}, "wall": 16.16772437095642}
{"target": "Greedy", "seed": 10, "iters": 2000, "size": "small", "best": 2362205.126435466, "scores": {"Greedy": 2362205.126435466, "Greedy-R": 0.9999999999999999, "Weaver-R": 0.9999999999999999, "LP-Greedy": 0.9999999999999999, "LP-Max": 0.9999999999999999, "LP-Greedy+": 0.9999999999999999}, "inst": {"N": 4, "src": [2, 1, 2, 1, 3, 0, 2, 0, 3, 2, 0, 0], "dst": [0, 1, 3, 3, 1, 1, 2, 2, 3, 0, 0, 1], "size": [54.0, 22.0, 7.0, 75.0, 50.0, 24.0, 16.0, 97.0, 45.0, 2.0, 3.0, 2.0], "ctype": [0, 1, 2], "rate": [10000.0, 4113.025613511066, 1.8238127888194038], "delta": [0.0, 10000.0, 0.5]}, "wall": 15.054638385772705}
{"target": "Greedy-R", "seed": 10, "iters": 2000, "size": "small", "best": 2.0721186364918833, "scores": {"Greedy": 2.09444890790694, "Greedy-R": 2.0721186364918833, "Weaver-R": 1.3881599510322116, "LP-Greedy": 1.3047364095932938, "LP-Max": 1.3047364095932938, "LP-Greedy+": 1.3047364095932938}, "inst": {"N": 4, "src": [3, 3, 1, 0, 1, 1, 3, 0, 3, 2, 0, 0], "dst": [0, 0, 1, 1, 0, 1, 0, 3, 0, 0, 0, 1], "size": [35.0, 77.0, 93.0, 89.0, 89.0, 76.0, 15.0, 93.0, 78.0, 1.0, 158.0, 74.0], "ctype": [0, 1, 2], "rate": [0.5426735602484819, 54.008850866815514, 1229.9810487540353], "delta": [0.0, 8.428688230467891, 11.43484078645766]}, "wall": 13.025755405426025}
{"target": "Weaver-R", "seed": 10, "iters": 2000, "size": "small", "best": 2.8959390193615024, "scores": {"Greedy": 2.9078179043454893, "Greedy-R": 1.9432473282031537, "Weaver-R": 2.8959390193615024, "LP-Greedy": 1.9551262131871405, "LP-Max": 1.98349076591724, "LP-Greedy+": 1.9432473282031537}, "inst": {"N": 4, "src": [2, 1, 2, 0, 3, 3, 0, 0, 3, 2, 0, 0], "dst": [2, 0, 1, 0, 3, 1, 2, 3, 1, 0, 0, 1], "size": [92.0, 69.0, 85.0, 57.0, 87.0, 68.0, 6.0, 61.0, 84.0, 1.0, 93.0, 52.0], "ctype": [0, 1, 2], "rate": [8.632843160325175, 148.80431814315412, 100.62277602148237], "delta": [0.0, 8.273999743389572, 8.122275871414834]}, "wall": 19.974876165390015}
{"target": "LP-Greedy", "seed": 10, "iters": 2000, "size": "small", "best": 2.083370591050554, "scores": {"Greedy": 2.697160108380592, "Greedy-R": 1.364772540747178, "Weaver-R": 1.4189932815316855, "LP-Greedy": 2.083370591050554, "LP-Max": 1.3760879568171105, "LP-Greedy+": 1.364772540747178}, "inst": {"N": 4, "src": [3, 2, 2, 0, 2, 3, 2, 0, 3, 2, 0, 0], "dst": [1, 2, 1, 3, 2, 1, 2, 3, 0, 2, 0, 1], "size": [84.0, 78.0, 59.0, 72.0, 153.0, 80.0, 207.0, 91.0, 161.0, 1.0, 45.0, 23.0], "ctype": [0, 1, 2], "rate": [0.8640416475132091, 140.7048643212219, 81.45663834473065], "delta": [0.0, 13.748823509270615, 13.0]}, "wall": 13.379895210266113}
{"target": "LP-Max", "seed": 10, "iters": 2000, "size": "small", "best": 2.773862710809106, "scores": {"Greedy": 2.6883442470593804, "Greedy-R": 1.0994650373707162, "Weaver-R": 1.0994650373707162, "LP-Greedy": 1.0994650373707162, "LP-Max": 2.773862710809106, "LP-Greedy+": 1.0994650373707162}, "inst": {"N": 4, "src": [3, 0, 2, 0, 3, 3, 1, 1, 3, 2, 0, 0], "dst": [1, 0, 1, 3, 0, 2, 2, 3, 0, 0, 0, 2], "size": [75.0, 68.0, 329.0, 89.0, 86.0, 76.0, 30.0, 358.0, 84.0, 11.0, 91.0, 74.0], "ctype": [0, 1, 2], "rate": [0.8640416475132091, 112.59699197729698, 168.54554787847943], "delta": [0.0, 23.056465703040143, 13.159407257018062]}, "wall": 18.84486722946167}
{"target": "LP-Greedy+", "seed": 10, "iters": 2000, "size": "small", "best": 2.0055779614643297, "scores": {"Greedy": 1.3563100513467459, "Greedy-R": 2.0055779614643297, "Weaver-R": 2.0052040182208892, "LP-Greedy": 2.0291363858010896, "LP-Max": 2.0291363858010896, "LP-Greedy+": 2.0055779614643297}, "inst": {"N": 4, "src": [3, 1, 2, 0, 3, 3, 0, 0, 1, 2, 0, 0], "dst": [1, 2, 1, 3, 0, 1, 1, 3, 0, 0, 0, 1], "size": [68.0, 20.0, 93.0, 59.0, 91.0, 80.0, 4.0, 89.0, 87.0, 1.0, 94.0, 48.0], "ctype": [0, 1, 2], "rate": [0.8640416475132091, 206.26752282251195, 120.1873053239682], "delta": [0.0, 17.0, 16.387690418029198]}, "wall": 13.674126863479614}
{"target": "Greedy", "seed": 11, "iters": 2000, "size": "small", "best": 3007519.679839693, "scores": {"Greedy": 3007519.679839693, "Greedy-R": 0.9999999999999999, "Weaver-R": 0.9999999999999999, "LP-Greedy": 0.9999999999999999, "LP-Max": 0.9999999999999999, "LP-Greedy+": 0.9999999999999999}, "inst": {"N": 4, "src": [0, 0, 0, 3, 1, 3, 3, 2, 3, 0, 3, 3], "dst": [3, 2, 1, 0, 1, 3, 1, 2, 0, 1, 2, 1], "size": [4.0, 46.0, 19.0, 1.0, 63.0, 2.0, 32.0, 86.0, 79.0, 2.0, 1.0, 2.0], "ctype": [0, 1, 2], "rate": [10000.0, 1.9701566590084651, 766.4879271386566], "delta": [0.0, 2.8696450878788964, 10000.0]}, "wall": 13.017366886138916}
{"target": "Greedy-R", "seed": 11, "iters": 2000, "size": "small", "best": 2.6417828886920267, "scores": {"Greedy": 3.0011433251111628, "Greedy-R": 2.6417828886920267, "Weaver-R": 1.686007223421406, "LP-Greedy": 1.0006301493738987, "LP-Max": 1.0006301493738987, "LP-Greedy+": 1.0006301493738987}, "inst": {"N": 4, "src": [0, 2, 3, 2, 3, 3, 0, 2, 2, 0, 0, 3], "dst": [2, 1, 2, 3, 3, 0, 1, 3, 3, 3, 1, 0], "size": [289.0, 269.0, 2.0, 65.0, 192.0, 14.0, 204.0, 172.0, 32.0, 5.0, 6.0, 217.0], "ctype": [0, 1, 2], "rate": [1.0486492710261357, 150.16830592479033, 10000.0], "delta": [0.0, 4.098597250974346, 6.0]}, "wall": 17.138564586639404}
{"target": "Weaver-R", "seed": 11, "iters": 2000, "size": "small", "best": 2.9906922676410534, "scores": {"Greedy": 2.9890799045552523, "Greedy-R": 1.0, "Weaver-R": 2.9906922676410534, "LP-Greedy": 1.0, "LP-Max": 1.0, "LP-Greedy+": 1.0}, "inst": {"N": 4, "src": [0, 1, 2, 1, 3, 2, 3, 2, 1, 3, 2, 3], "dst": [3, 3, 2, 0, 3, 2, 0, 0, 1, 1, 0, 2], "size": [1.0, 64.0, 79.0, 80.0, 71.0, 4.0, 18.0, 90.0, 17.0, 9.0, 5.0, 114.0], "ctype": [0, 1, 2], "rate": [7.106249170388382, 3256.235076801857, 1379.929699637755], "delta": [0.0, 4.155280275252157, 4.123084723492721]}, "wall": 14.259685277938843}
{"target": "LP-Greedy", "seed": 11, "iters": 2000, "size": "small", "best": 2.1712112687302016, "scores": {"Greedy": 2.2478244026840493, "Greedy-R": 1.1178420811457885, "Weaver-R": 1.1178420811457885, "LP-Greedy": 2.1712112687302016, "LP-Max": 2.1712112687302016, "LP-Greedy+": 1.1178420811457885}, "inst": {"N": 4, "src": [0, 0, 3, 1, 3, 1, 2, 0, 3, 0, 2, 1], "dst": [2, 0, 2, 2, 3, 3, 3, 3, 3, 1, 0, 1], "size": [15.0, 39.0, 184.0, 2.0, 129.0, 14.0, 39.0, 51.0, 54.0, 33.0, 157.0, 233.0], "ctype": [0, 1, 2], "rate": [1.3666805831300484, 74.77902530264629, 10000.0], "delta": [0.0, 4.428024705071008, 5.932453737263146]}, "wall": 13.364300012588501}
{"target": "LP-Max", "seed": 11, "iters": 2000, "size": "small", "best": 2.916651539883895, "scores": {"Greedy": 2.0110513774446144, "Greedy-R": 1.3423059705294105, "Weaver-R": 1.3423059705294105, "LP-Greedy": 1.848659516240362, "LP-Max": 2.916651539883895, "LP-Greedy+": 1.3423059705294105}, "inst": {"N": 4, "src": [0, 2, 2, 3, 3, 2, 2, 0, 2, 0, 2, 0], "dst": [0, 2, 1, 2, 3, 3, 3, 3, 3, 3, 2, 0], "size": [26.0, 98.0, 179.0, 6.0, 520.0, 15.0, 38.0, 79.0, 36.0, 19.0, 35.0, 111.0], "ctype": [0, 1, 2], "rate": [6.523945647769274, 103.61783824730259, 10000.0], "delta": [0.0, 5.37105008491427, 4.386904260750459]}, "wall": 14.119788408279419}
{"target": "LP-Greedy+", "seed": 11, "iters": 2000, "size": "small", "best": 1.9983747138571064, "scores": {"Greedy": 2.0590146915875005, "Greedy-R": 1.9983747138571064, "Weaver-R": 1.3699804072213757, "LP-Greedy": 1.9983747138571064, "LP-Max": 1.3735631783739162, "LP-Greedy+": 1.9983747138571064}, "inst": {"N": 4, "src": [3, 0, 1, 3, 1, 2, 3, 0, 3, 0, 3, 2], "dst": [3, 2, 3, 0, 3, 0, 0, 3, 3, 1, 2, 1], "size": [7.0, 150.0, 29.0, 62.0, 130.0, 12.0, 41.0, 57.0, 54.0, 131.0, 2.0, 135.0], "ctype": [0, 1, 2], "rate": [2.043822375109067, 153.31306567883763, 10000.0], "delta": [0.0, 5.132253464571083, 6.0]}, "wall": 13.011559963226318}
{"target": "Greedy", "seed": 12, "iters": 2000, "size": "small", "best": 39979.366714141855, "scores": {"Greedy": 39979.366714141855, "Greedy-R": 1.0, "Weaver-R": 1.0, "LP-Greedy": 1.0, "LP-Max": 1.0, "LP-Greedy+": 1.0}, "inst": {"N": 4, "src": [3, 1, 3, 2, 0, 2, 3, 1, 2, 0, 3, 0], "dst": [0, 0, 2, 0, 0, 1, 3, 2, 3, 0, 0, 1], "size": [38.0, 3.0, 19.0, 9.0, 3.0, 21.0, 5.0, 208.0, 128.0, 15.0, 170.0, 212.0], "ctype": [0, 1, 2], "rate": [35.889175901005025, 423.5467727400358, 114.89764705992144], "delta": [0.0, 0.5, 10000.0]}, "wall": 11.081363677978516}
{"target": "Greedy-R", "seed": 12, "iters": 2000, "size": "small", "best": 2.0089625274937823, "scores": {"Greedy": 2.6880895828301306, "Greedy-R": 2.0089625274937823, "Weaver-R": 1.3304317019539247, "LP-Greedy": 1.3304317019539247, "LP-Max": 1.9632394072966697, "LP-Greedy+": 1.3304317019539247}, "inst": {"N": 4, "src": [1, 2, 3, 0, 1, 0, 0, 3, 2, 3, 0, 0], "dst": [3, 3, 2, 0, 1, 3, 3, 1, 2, 2, 1, 2], "size": [99.0, 30.0, 74.0, 1.0, 12.0, 70.0, 20.0, 33.0, 82.0, 23.0, 87.0, 93.0], "ctype": [0, 1, 2], "rate": [1.281042330214853, 79.96875102865692, 989.7520488853094], "delta": [0.0, 15.499047195325424, 16.637208558883444]}, "wall": 14.287379741668701}
{"target": "Weaver-R", "seed": 12, "iters": 2000, "size": "small", "best": 2.9033524608959933, "scores": {"Greedy": 2.9970052963096085, "Greedy-R": 1.1287729158835305, "Weaver-R": 2.9033524608959933, "LP-Greedy": 1.1287729158835305, "LP-Max": 1.1287729158835305, "LP-Greedy+": 1.1287729158835305}, "inst": {"N": 4, "src": [2, 2, 3, 3, 3, 0, 3, 2, 2, 2, 1, 0], "dst": [3, 0, 2, 3, 2, 3, 1, 3, 3, 0, 1, 2], "size": [273.0, 3.0, 34.0, 8.0, 12.0, 3.0, 538.0, 73.0, 41.0, 1.0, 93.0, 115.0], "ctype": [0, 1, 2], "rate": [0.5084263731755846, 102.65705699861337, 10000.0], "delta": [0.0, 18.04314417890414, 19.113371758649187]}, "wall": 14.099881172180176}
{"target": "LP-Greedy", "seed": 12, "iters": 2000, "size": "small", "best": 2.96573970117531, "scores": {"Greedy": 2.4146439197077223, "Greedy-R": 1.3949557389995664, "Weaver-R": 1.3949557389995664, "LP-Greedy": 2.96573970117531, "LP-Max": 1.4807495810351634, "LP-Greedy+": 1.3949557389995664}, "inst": {"N": 4, "src": [1, 1, 3, 0, 0, 3, 0, 3, 2, 0, 2, 0], "dst": [3, 1, 0, 2, 2, 3, 2, 0, 3, 2, 0, 3], "size": [78.0, 301.0, 10.0, 18.0, 41.0, 9.0, 12.0, 12.0, 82.0, 6.0, 107.0, 79.0], "ctype": [0, 1, 2], "rate": [1.444144296158308, 10000.0, 8.607300972054084], "delta": [0.0, 14.708198153144908, 9.049258030506422]}, "wall": 14.486096858978271}
{"target": "LP-Max", "seed": 12, "iters": 2000, "size": "small", "best": 2.6468643593109675, "scores": {"Greedy": 1.9767479332284306, "Greedy-R": 1.5367762764747368, "Weaver-R": 1.5367762764747368, "LP-Greedy": 1.659987442033167, "LP-Max": 2.6468643593109675, "LP-Greedy+": 1.5367762764747368}, "inst": {"N": 4, "src": [3, 0, 2, 3, 0, 0, 0, 2, 2, 1, 1, 0], "dst": [2, 1, 3, 2, 0, 3, 1, 1, 2, 0, 1, 2], "size": [291.0, 1.0, 23.0, 169.0, 21.0, 18.0, 29.0, 842.0, 210.0, 46.0, 152.0, 65.0], "ctype": [0, 1, 2], "rate": [0.5084263731755846, 380.1093699605016, 58.527332835266954], "delta": [0.0, 15.357970011300225, 9.049258030506422]}, "wall": 13.728420495986938}
{"target": "LP-Greedy+", "seed": 12, "iters": 2000, "size": "small", "best": 2.5509994490060293, "scores": {"Greedy": 3.0010534581272785, "Greedy-R": 2.5509994490060293, "Weaver-R": 2.5509994490060293, "LP-Greedy": 2.5509994490060293, "LP-Max": 1.0012212062367176, "LP-Greedy+": 2.5509994490060293}, "inst": {"N": 4, "src": [2, 2, 1, 0, 2, 0, 0, 2, 2, 2, 1, 0], "dst": [3, 1, 0, 3, 1, 3, 3, 3, 3, 0, 2, 2], "size": [89.0, 26.0, 1.0, 17.0, 1.0, 55.0, 33.0, 114.0, 93.0, 3.0, 290.0, 104.0], "ctype": [0, 1, 2], "rate": [0.5084263731755846, 10000.0, 41.08032341435022], "delta": [0.0, 14.891897619014195, 7.100748774608353]}, "wall": 18.770201921463013}
{"target": "Greedy", "seed": 13, "iters": 2000, "size": "small", "best": 3100775.8957103137, "scores": {"Greedy": 3100775.8957103137, "Greedy-R": 0.9999999999999999, "Weaver-R": 0.9999999999999999, "LP-Greedy": 0.9999999999999999, "LP-Max": 0.9999999999999999, "LP-Greedy+": 0.9999999999999999}, "inst": {"N": 4, "src": [2, 2, 2, 3, 0, 1, 0, 2, 1, 0, 2, 2], "dst": [2, 3, 1, 0, 1, 1, 3, 0, 2, 1, 0, 1], "size": [13.0, 1.0, 6.0, 38.0, 35.0, 3.0, 13.0, 1.0, 22.0, 54.0, 90.0, 2.0], "ctype": [0, 1, 2], "rate": [10000.0, 2540.1276541417633, 96.37899203322111], "delta": [0.0, 10000.0, 0.5]}, "wall": 12.509185314178467}
{"target": "Greedy-R", "seed": 13, "iters": 2000, "size": "small", "best": 3.023862155506251, "scores": {"Greedy": 2.9977311589719022, "Greedy-R": 3.023862155506251, "Weaver-R": 3.023862155506251, "LP-Greedy": 1.491166540616599, "LP-Max": 2.06522930934859, "LP-Greedy+": 1.491166540616599}, "inst": {"N": 4, "src": [3, 0, 1, 3, 3, 3, 3, 0, 3, 0, 3, 1], "dst": [2, 2, 3, 0, 1, 0, 0, 2, 0, 3, 1, 1], "size": [58.0, 39.0, 234.0, 26.0, 55.0, 72.0, 24.0, 298.0, 297.0, 71.0, 18.0, 4.0], "ctype": [0, 1, 2], "rate": [5.845138867072238, 10000.0, 42.76059333133166], "delta": [0.0, 15.0, 8.023581207970546]}, "wall": 17.019182205200195}
{"target": "Weaver-R", "seed": 13, "iters": 2000, "size": "small", "best": 2.3790071375062145, "scores": {"Greedy": 3.8278188823007633, "Greedy-R": 2.317538385226312, "Weaver-R": 2.3790071375062145, "LP-Greedy": 1.4990489624293215, "LP-Max": 1.4990489624293215, "LP-Greedy+": 1.4990489624293215}, "inst": {"N": 4, "src": [3, 0, 3, 0, 3, 3, 3, 2, 0, 0, 3, 3], "dst": [3, 1, 3, 0, 0, 0, 0, 2, 1, 3, 1, 2], "size": [141.0, 41.0, 49.0, 43.0, 12.0, 81.0, 23.0, 1.0, 299.0, 233.0, 85.0, 34.0], "ctype": [0, 1, 2], "rate": [5.33312048659647, 4928.692833232421, 42.49187403172999], "delta": [0.0, 15.0, 8.023581207970546]}, "wall": 15.278725385665894}
{"target": "LP-Greedy", "seed": 13, "iters": 2000, "size": "small", "best": 1.9851054037538673, "scores": {"Greedy": 2.0965983581298206, "Greedy-R": 1.374363933716173, "Weaver-R": 1.374363933716173, "LP-Greedy": 1.9851054037538673, "LP-Max": 1.4930440527731046, "LP-Greedy+": 1.374363933716173}, "inst": {"N": 4, "src": [3, 2, 3, 3, 0, 3, 3, 3, 1, 0, 3, 0], "dst": [2, 3, 1, 0, 1, 3, 0, 2, 3, 2, 1, 1], "size": [69.0, 1.0, 86.0, 40.0, 5.0, 166.0, 69.0, 3.0, 532.0, 122.0, 115.0, 2.0], "ctype": [0, 1, 2], "rate": [3.1714784413067316, 59.06715164676424, 36.9400724694504], "delta": [0.0, 14.17433200214969, 8.617595690515463]}, "wall": 12.394587993621826}
{"target": "LP-Max", "seed": 13, "iters": 2000, "size": "small", "best": 2.864406779661017, "scores": {"Greedy": 1.25562308484451, "Greedy-R": 1.2664116035660942, "Weaver-R": 1.2664116035660942, "LP-Greedy": 2.864406779661017, "LP-Max": 2.864406779661017, "LP-Greedy+": 1.2664116035660942}, "inst": {"N": 4, "src": [3, 3, 1, 3, 3, 3, 3, 3, 2, 3, 3, 1], "dst": [2, 0, 3, 0, 0, 3, 0, 0, 0, 0, 1, 1], "size": [757.0, 6.0, 467.0, 58.0, 5.0, 136.0, 59.0, 22.0, 2368.0, 19.0, 105.0, 4.0], "ctype": [0, 1, 2], "rate": [2.944137856491562, 10000.0, 10000.0], "delta": [0.0, 14.595578897415356, 8.373821240586318]}, "wall": 14.09609603881836}
{"target": "LP-Greedy+", "seed": 13, "iters": 2000, "size": "small", "best": 2.3301477365215293, "scores": {"Greedy": 2.531840034985823, "Greedy-R": 2.3339235414061372, "Weaver-R": 1.359368420578667, "LP-Greedy": 2.3301477365215293, "LP-Max": 1.7706919487469859, "LP-Greedy+": 2.3301477365215293}, "inst": {"N": 4, "src": [3, 1, 2, 3, 0, 3, 3, 2, 1, 0, 3, 1], "dst": [2, 1, 3, 0, 1, 3, 2, 2, 3, 0, 1, 3], "size": [56.0, 1.0, 3.0, 39.0, 34.0, 85.0, 69.0, 1.0, 375.0, 343.0, 115.0, 81.0], "ctype": [0, 1, 2], "rate": [3.618152155451765, 179.30834208542456, 42.135118882608126], "delta": [0.0, 15.0, 8.023581207970546]}, "wall": 15.26605224609375}
{"target": "Greedy", "seed": 14, "iters": 2000, "size": "small", "best": 8333334.301685033, "scores": {"Greedy": 8333334.301685033, "Greedy-R": 0.9999999999999997, "Weaver-R": 0.9999999999999997, "LP-Greedy": 0.9999999999999997, "LP-Max": 0.9999999999999997, "LP-Greedy+": 0.9999999999999997}, "inst": {"N": 4, "src": [3, 2, 0, 3, 2, 1, 0, 2, 1, 3, 2, 2], "dst": [1, 0, 1, 3, 2, 3, 3, 1, 1, 0, 3, 0], "size": [1.0, 24.0, 11.0, 10.0, 1.0, 9.0, 24.0, 1.0, 7.0, 23.0, 1.0, 1.0], "ctype": [0, 1, 2], "rate": [10000.0, 124.13622533656192, 860.5688735536256], "delta": [0.0, 48.05796093283741, 10000.0]}, "wall": 13.117843389511108}
{"target": "Greedy-R", "seed": 14, "iters": 2000, "size": "small", "best": 2.830365479065312, "scores": {"Greedy": 359.43066012263097, "Greedy-R": 2.830365479065312, "Weaver-R": 2.830365479065312, "LP-Greedy": 1.0156895058332056, "LP-Max": 1.0156895058332056, "LP-Greedy+": 1.0156895058332056}, "inst": {"N": 4, "src": [2, 2, 1, 2, 0, 0, 0, 1, 1, 3, 0, 2], "dst": [0, 0, 1, 0, 3, 3, 3, 1, 1, 2, 0, 3], "size": [296.0, 118.0, 470.0, 6.0, 385.0, 61.0, 38.0, 43.0, 7.0, 298.0, 35.0, 5.0], "ctype": [0, 1, 2], "rate": [3.553672387020488, 4869.968878196047, 50.48879134164993], "delta": [0.0, 3176.1546123453204, 8.364553288744245]}, "wall": 13.566898822784424}
{"target": "Weaver-R", "seed": 14, "iters": 2000, "size": "small", "best": 2.825044352939656, "scores": {"Greedy": 2.9964908190067296, "Greedy-R": 1.9095086755831592, "Weaver-R": 2.825044352939656, "LP-Greedy": 1.0, "LP-Max": 1.0, "LP-Greedy+": 1.0}, "inst": {"N": 4, "src": [0, 3, 1, 2, 1, 3, 0, 3, 3, 2, 0, 2], "dst": [1, 3, 2, 0, 2, 3, 0, 2, 0, 0, 1, 3], "size": [43.0, 63.0, 155.0, 20.0, 67.0, 55.0, 94.0, 51.0, 84.0, 35.0, 2.0, 76.0], "ctype": [0, 1, 2], "rate": [2.593801095080123, 29.16392085832235, 865.4859619744607], "delta": [0.0, 18.176221867333172, 21.222574781291282]}, "wall": 15.791094779968262}
{"target": "LP-Greedy", "seed": 14, "iters": 2000, "size": "small", "best": 2.0007309265117894, "scores": {"Greedy": 2.999303288112269, "Greedy-R": 1.3153903499791142, "Weaver-R": 1.3153903499791142, "LP-Greedy": 2.0007309265117894, "LP-Max": 1.0007309265117896, "LP-Greedy+": 1.3153903499791142}, "inst": {"N": 4, "src": [0, 3, 0, 1, 0, 2, 3, 3, 1, 3, 0, 2], "dst": [3, 3, 2, 2, 3, 2, 0, 1, 0, 0, 3, 1], "size": [5.0, 66.0, 83.0, 170.0, 149.0, 18.0, 124.0, 35.0, 17.0, 48.0, 18.0, 36.0], "ctype": [0, 1, 2], "rate": [3.7901495171252164, 7818.732757737811, 135.06595740153955], "delta": [0.0, 20.242300791703915, 19.0]}, "wall": 19.85219979286194}
{"target": "LP-Max", "seed": 14, "iters": 2000, "size": "small", "best": 2.7843137254901955, "scores": {"Greedy": 2.1601710210024745, "Greedy-R": 1.4901960784313724, "Weaver-R": 1.4901960784313726, "LP-Greedy": 2.1601710210024745, "LP-Max": 2.7843137254901955, "LP-Greedy+": 1.4901960784313724}, "inst": {"N": 4, "src": [0, 3, 2, 2, 0, 2, 1, 3, 3, 2, 0, 3], "dst": [1, 3, 1, 0, 3, 2, 3, 2, 0, 2, 1, 2], "size": [1.0, 25.0, 227.0, 11.0, 60.0, 50.0, 135.0, 51.0, 186.0, 56.0, 2.0, 41.0], "ctype": [0, 1, 2], "rate": [2.6813277998006586, 7818.732757737811, 3533.7355024942467], "delta": [0.0, 13.683982578319005, 19.0]}, "wall": 23.041120290756226}
{"target": "LP-Greedy+", "seed": 14, "iters": 2000, "size": "small", "best": 1.9044226959944577, "scores": {"Greedy": 416.03963488766783, "Greedy-R": 1.9044226959944577, "Weaver-R": 1.8947558234849249, "LP-Greedy": 1.9044226959944577, "LP-Max": 1.5312260754246652, "LP-Greedy+": 1.9044226959944577}, "inst": {"N": 4, "src": [0, 3, 2, 1, 3, 2, 0, 3, 0, 1, 0, 0], "dst": [1, 3, 1, 2, 2, 1, 3, 2, 3, 0, 3, 3], "size": [1.0, 47.0, 743.0, 46.0, 10.0, 122.0, 84.0, 51.0, 62.0, 49.0, 38.0, 68.0], "ctype": [0, 1, 2], "rate": [2.8249634415421983, 4869.968878196047, 292.0345542353388], "delta": [0.0, 4568.496009422794, 19.0]}, "wall": 14.080108880996704}
{"target": "Greedy", "seed": 15, "iters": 2000, "size": "small", "best": 59043.502358506754, "scores": {"Greedy": 59043.502358506754, "Greedy-R": 1.0, "Weaver-R": 1.0, "LP-Greedy": 1.0, "LP-Max": 1.0, "LP-Greedy+": 1.0}, "inst": {"N": 4, "src": [3, 0, 0, 1, 1, 1, 1, 1, 0, 3, 1, 0], "dst": [3, 3, 1, 2, 2, 1, 1, 3, 0, 1, 3, 1], "size": [29.0, 58.0, 6.0, 5.0, 26.0, 2.0, 89.0, 8.0, 25.0, 8.0, 26.0, 22.0], "ctype": [0, 1, 2], "rate": [306.1868508120617, 87.08599172207613, 246.82059238912288], "delta": [0.0, 10000.0, 0.5]}, "wall": 11.869876623153687}
{"target": "Greedy-R", "seed": 15, "iters": 2000, "size": "small", "best": 2.40671480134231, "scores": {"Greedy": 5.117933121041193, "Greedy-R": 2.40671480134231, "Weaver-R": 2.404044062999936, "LP-Greedy": 1.6978252806610243, "LP-Max": 1.6978252806610243, "LP-Greedy+": 1.6978252806610243}, "inst": {"N": 4, "src": [1, 1, 3, 3, 0, 3, 1, 2, 3, 1, 0, 0], "dst": [2, 3, 0, 0, 2, 0, 1, 3, 0, 0, 2, 0], "size": [5.0, 5.0, 5.0, 104.0, 61.0, 1.0, 94.0, 99.0, 70.0, 2.0, 41.0, 3.0], "ctype": [0, 1, 2], "rate": [1.0095427132017176, 90.99504954150328, 108.2890916808093], "delta": [0.0, 5.601994012043744, 0.8324270072898518]}, "wall": 13.004358530044556}
{"target": "Weaver-R", "seed": 15, "iters": 2000, "size": "small", "best": 2.436654690001206, "scores": {"Greedy": 3.6718991539696604, "Greedy-R": 1.4968870547822064, "Weaver-R": 2.436654690001206, "LP-Greedy": 1.4968870547822064, "LP-Max": 1.4968870547822064, "LP-Greedy+": 1.4968870547822064}, "inst": {"N": 4, "src": [2, 1, 1, 3, 0, 2, 1, 0, 3, 1, 2, 3], "dst": [0, 1, 2, 1, 2, 2, 2, 3, 0, 1, 1, 0], "size": [7.0, 58.0, 9.0, 97.0, 88.0, 1.0, 80.0, 88.0, 70.0, 20.0, 3.0, 10.0], "ctype": [0, 1, 2], "rate": [2.5293797802758755, 90.99504954150328, 105.0], "delta": [0.0, 5.601994012043744, 0.8324270072898518]}, "wall": 12.729995965957642}
{"target": "LP-Greedy", "seed": 15, "iters": 2000, "size": "small", "best": 2.23996077075363, "scores": {"Greedy": 3.4831192843257472, "Greedy-R": 2.101148152970806, "Weaver-R": 2.23996077075363, "LP-Greedy": 2.23996077075363, "LP-Max": 1.7936524436696282, "LP-Greedy+": 2.101148152970806}, "inst": {"N": 4, "src": [1, 1, 1, 3, 0, 2, 1, 0, 3, 1, 2, 0], "dst": [0, 1, 1, 1, 2, 0, 2, 3, 0, 1, 1, 0], "size": [6.0, 50.0, 11.0, 134.0, 88.0, 1.0, 83.0, 88.0, 30.0, 12.0, 1.0, 5.0], "ctype": [0, 1, 2], "rate": [2.305861813060513, 90.99504954150328, 105.0], "delta": [0.0, 5.601994012043744, 0.8324270072898518]}, "wall": 13.421217918395996}
{"target": "LP-Max", "seed": 15, "iters": 2000, "size": "small", "best": 1.9710220482503071, "scores": {"Greedy": 2.9383106165429065, "Greedy-R": 1.9710220482503071, "Weaver-R": 1.9710220482503071, "LP-Greedy": 1.9710220482503071, "LP-Max": 1.9710220482503071, "LP-Greedy+": 1.9710220482503071}, "inst": {"N": 4, "src": [3, 3, 2, 3, 0, 1, 1, 0, 3, 1, 1, 0], "dst": [0, 1, 3, 1, 2, 0, 1, 3, 0, 1, 1, 0], "size": [13.0, 9.0, 5.0, 95.0, 88.0, 1.0, 110.0, 88.0, 70.0, 2.0, 7.0, 3.0], "ctype": [0, 1, 2], "rate": [0.5, 90.99504954150328, 105.0], "delta": [0.0, 5.601994012043744, 0.8324270072898518]}, "wall": 12.600536823272705}
{"target": "LP-Greedy+", "seed": 15, "iters": 2000, "size": "small", "best": 1.9909058138129168, "scores": {"Greedy": 2.7100457606933, "Greedy-R": 1.9909058138129168, "Weaver-R": 1.9909058138129168, "LP-Greedy": 1.9909058138129168, "LP-Max": 1.9909058138129168, "LP-Greedy+": 1.9909058138129168}, "inst": {"N": 4, "src": [1, 0, 0, 3, 0, 1, 3, 0, 3, 3, 2, 1], "dst": [1, 2, 3, 0, 2, 0, 0, 3, 0, 1, 1, 2], "size": [153.0, 26.0, 2.0, 104.0, 88.0, 1.0, 5.0, 88.0, 70.0, 5.0, 4.0, 23.0], "ctype": [0, 1, 2], "rate": [9.605437463547545, 90.99504954150328, 105.0], "delta": [0.0, 4.115081398094874, 0.8324270072898518]}, "wall": 13.427134275436401}
{"target": "Greedy", "seed": 16, "iters": 2000, "size": "small", "best": 4347828.01934349, "scores": {"Greedy": 4347828.01934349, "Greedy-R": 1.0, "Weaver-R": 1.0, "LP-Greedy": 1.0, "LP-Max": 1.0, "LP-Greedy+": 1.0}, "inst": {"N": 4, "src": [1, 1, 3, 0, 3, 2, 3, 1, 3, 0, 2, 2], "dst": [2, 2, 1, 2, 1, 3, 3, 2, 2, 3, 2, 1], "size": [49.0, 1.0, 2.0, 1.0, 1.0, 73.0, 11.0, 39.0, 1.0, 3.0, 1.0, 3.0], "ctype": [0, 1, 2], "rate": [10000.0, 9.878887880513371, 449.99538496259987], "delta": [0.0, 5.546602413816169, 10000.0]}, "wall": 12.851277351379395}
{"target": "Greedy-R", "seed": 16, "iters": 2000, "size": "small", "best": 2.5785059939690584, "scores": {"Greedy": 2.999653243574692, "Greedy-R": 2.5785059939690584, "Weaver-R": 1.988944995827691, "LP-Greedy": 1.521530378640669, "LP-Max": 1.0, "LP-Greedy+": 1.521530378640669}, "inst": {"N": 4, "src": [2, 3, 3, 3, 3, 1, 2, 2, 0, 0, 2, 3], "dst": [0, 1, 3, 3, 1, 0, 2, 3, 3, 3, 3, 0], "size": [94.0, 1.0, 23.0, 72.0, 3.0, 95.0, 98.0, 24.0, 30.0, 1.0, 20.0, 1.0], "ctype": [0, 1, 2], "rate": [2.722953995545066, 11.0, 10000.0], "delta": [0.0, 8.043073921139, 16.716638435393666]}, "wall": 14.37104606628418}
{"target": "Weaver-R", "seed": 16, "iters": 2000, "size": "small", "best": 2.804022924321, "scores": {"Greedy": 3.998265768181393, "Greedy-R": 1.8521950965610865, "Weaver-R": 2.804022924321, "LP-Greedy": 1.000037489947531, "LP-Max": 1.000037489947531, "LP-Greedy+": 1.000037489947531}, "inst": {"N": 4, "src": [3, 3, 3, 1, 3, 2, 2, 3, 2, 2, 3, 3], "dst": [1, 2, 3, 3, 1, 0, 3, 3, 1, 0, 2, 0], "size": [41.0, 1.0, 23.0, 25.0, 3.0, 62.0, 34.0, 23.0, 29.0, 46.0, 1.0, 1.0], "ctype": [0, 1, 2], "rate": [2.367888975736867, 11.0, 10000.0], "delta": [0.0, 8.043073921139, 12.355709545945986]}, "wall": 16.01937174797058}
{"target": "LP-Greedy", "seed": 16, "iters": 2000, "size": "small", "best": 2.9778269445808636, "scores": {"Greedy": 2.252005419548184, "Greedy-R": 1.344433085486866, "Weaver-R": 1.344433085486866, "LP-Greedy": 2.9778269445808636, "LP-Max": 2.9778269445808636, "LP-Greedy+": 1.344433085486866}, "inst": {"N": 4, "src": [0, 3, 3, 0, 0, 0, 3, 1, 0, 2, 0, 0], "dst": [1, 1, 1, 0, 1, 3, 1, 2, 1, 3, 1, 1], "size": [41.0, 1.0, 6.0, 87.0, 56.0, 90.0, 166.0, 8.0, 17.0, 1.0, 51.0, 3.0], "ctype": [0, 1, 2], "rate": [2.531270554655794, 8.388327036323865, 10000.0], "delta": [0.0, 3.9551392077107774, 16.716638435393666]}, "wall": 14.663605690002441}
{"target": "LP-Max", "seed": 16, "iters": 2000, "size": "small", "best": 1.9976274852098448, "scores": {"Greedy": 38.992189701774016, "Greedy-R": 1.0811435831758045, "Weaver-R": 1.0911541719089137, "LP-Greedy": 1.0811435831758045, "LP-Max": 1.9976274852098448, "LP-Greedy+": 1.0811435831758045}, "inst": {"N": 4, "src": [3, 2, 3, 1, 1, 3, 2, 1, 2, 2, 1, 2], "dst": [2, 1, 3, 3, 1, 0, 0, 3, 2, 0, 3, 1], "size": [1.0, 1.0, 10.0, 69.0, 3.0, 95.0, 42.0, 98.0, 4.0, 67.0, 23.0, 1.0], "ctype": [0, 1, 2], "rate": [6.060916883758119, 11.34452695374997, 3651.165585508571], "delta": [0.0, 7.647326998365564, 214.1922822709043]}, "wall": 15.593148946762085}
{"target": "LP-Greedy+", "seed": 16, "iters": 2000, "size": "small", "best": 1.7507227312776443, "scores": {"Greedy": 2.670443923636414, "Greedy-R": 1.7507227312776443, "Weaver-R": 1.1869306652729794, "LP-Greedy": 1.7784427984376188, "LP-Max": 1.1404153299219824, "LP-Greedy+": 1.7507227312776443}, "inst": {"N": 4, "src": [1, 3, 1, 3, 1, 3, 2, 1, 2, 2, 1, 2], "dst": [2, 1, 1, 2, 3, 0, 0, 1, 0, 0, 3, 3], "size": [58.0, 1.0, 6.0, 40.0, 30.0, 90.0, 39.0, 3.0, 4.0, 70.0, 54.0, 29.0], "ctype": [0, 1, 2], "rate": [1.791222484594427, 8.04061644671532, 2633.408371879135], "delta": [0.0, 7.899795564824458, 16.716638435393666]}, "wall": 15.502938270568848}
{"target": "Greedy", "seed": 17, "iters": 2000, "size": "small", "best": 42179.665428265216, "scores": {"Greedy": 42179.665428265216, "Greedy-R": 1.4626757307814355, "Weaver-R": 1.627138413686282, "LP-Greedy": 1.4626757307814355, "LP-Max": 1.761882608266498, "LP-Greedy+": 1.4626757307814355}, "inst": {"N": 4, "src": [3, 1, 1, 3, 0, 2, 1, 3, 0, 2, 1, 1], "dst": [1, 3, 0, 2, 2, 2, 0, 3, 2, 3, 3, 3], "size": [63.0, 1.0, 7.0, 81.0, 6.0, 66.0, 52.0, 4.0, 1.0, 55.0, 102.0, 33.0], "ctype": [0, 1, 2], "rate": [87.23160117314464, 195.46810112657286, 250.4242864056277], "delta": [0.0, 10000.0, 0.5]}, "wall": 15.380542039871216}
{"target": "Greedy-R", "seed": 17, "iters": 2000, "size": "small", "best": 3.289234449308168, "scores": {"Greedy": 1.8225071288612003, "Greedy-R": 3.289234449308168, "Weaver-R": 2.4151365037129, "LP-Greedy": 1.1293048126318868, "LP-Max": 1.1293048126318868, "LP-Greedy+": 1.1293048126318868}, "inst": {"N": 4, "src": [2, 2, 3, 0, 2, 3, 2, 1, 0, 2, 1, 0], "dst": [1, 1, 2, 2, 1, 2, 3, 2, 2, 1, 3, 2], "size": [160.0, 163.0, 27.0, 140.0, 146.0, 45.0, 168.0, 6.0, 94.0, 111.0, 10.0, 10.0], "ctype": [0, 1, 2], "rate": [0.5433988351001621, 269.7882904400798, 52.60980295096207], "delta": [0.0, 9.0, 7.978712244789233]}, "wall": 13.702817678451538}
{"target": "Weaver-R", "seed": 17, "iters": 2000, "size": "small", "best": 2.962609367886518, "scores": {"Greedy": 2.0393111328602025, "Greedy-R": 2.962609367886518, "Weaver-R": 2.962609367886518, "LP-Greedy": 1.5757433624893105, "LP-Max": 1.5757433624893105, "LP-Greedy+": 1.5757433624893105}, "inst": {"N": 4, "src": [2, 1, 3, 0, 2, 0, 2, 2, 0, 1, 2, 1], "dst": [2, 1, 2, 2, 0, 2, 0, 2, 2, 3, 2, 2], "size": [9.0, 419.0, 23.0, 180.0, 248.0, 215.0, 236.0, 75.0, 1.0, 6159.0, 407.0, 7.0], "ctype": [0, 1, 2], "rate": [0.5, 997.78898697691, 48.97417482374597], "delta": [0.0, 9.471201979523748, 8.482034015823176]}, "wall": 13.793411254882812}
{"target": "LP-Greedy", "seed": 17, "iters": 2000, "size": "small", "best": 2.0439196581532517, "scores": {"Greedy": 2.1254850701113095, "Greedy-R": 1.3056871955128178, "Weaver-R": 1.4574226842945426, "LP-Greedy": 2.0439196581532517, "LP-Max": 1.3183098972782825, "LP-Greedy+": 1.3056871955128178}, "inst": {"N": 4, "src": [1, 3, 3, 0, 1, 2, 2, 1, 0, 2, 0, 1], "dst": [2, 1, 1, 2, 1, 2, 2, 0, 2, 1, 3, 3], "size": [8.0, 2.0, 14.0, 76.0, 36.0, 131.0, 76.0, 1.0, 56.0, 23.0, 53.0, 31.0], "ctype": [0, 1, 2], "rate": [0.8644546842493657, 112.72692522190616, 106.26700838647047], "delta": [0.0, 7.577928527658129, 7.915654675625886]}, "wall": 13.364134788513184}
{"target": "LP-Max", "seed": 17, "iters": 2000, "size": "small", "best": 2.543447065545415, "scores": {"Greedy": 2.2913219847177992, "Greedy-R": 1.5788270317415207, "Weaver-R": 1.6965279199290495, "LP-Greedy": 1.4771712748729264, "LP-Max": 2.543447065545415, "LP-Greedy+": 1.4771712748729264}, "inst": {"N": 4, "src": [3, 1, 0, 0, 1, 2, 2, 3, 0, 2, 1, 1], "dst": [2, 3, 2, 1, 2, 2, 1, 0, 0, 1, 3, 2], "size": [23.0, 62.0, 28.0, 37.0, 10.0, 84.0, 74.0, 28.0, 235.0, 68.0, 75.0, 61.0], "ctype": [0, 1, 2], "rate": [3.384385275576274, 90.88305118365243, 94.94357613678521], "delta": [0.0, 7.577928527658129, 6.668085234880833]}, "wall": 13.423789739608765}
{"target": "LP-Greedy+", "seed": 17, "iters": 2000, "size": "small", "best": 2.6774576724230137, "scores": {"Greedy": 1.43025012374296, "Greedy-R": 2.6774576724230137, "Weaver-R": 2.6774576724230137, "LP-Greedy": 2.6774576724230137, "LP-Max": 2.6774576724230137, "LP-Greedy+": 2.6774576724230137}, "inst": {"N": 4, "src": [3, 1, 0, 0, 0, 1, 2, 2, 0, 0, 1, 1], "dst": [1, 3, 2, 2, 2, 2, 2, 3, 2, 0, 3, 3], "size": [461.0, 50.0, 105.0, 104.0, 16.0, 1332.0, 8.0, 238.0, 15.0, 1608.0, 57.0, 106.0], "ctype": [0, 1, 2], "rate": [0.9979783776106783, 1525.8624449735084, 25.161896576517407], "delta": [0.0, 8.651802739270572, 8.725044564271903]}, "wall": 14.972217798233032}
{"target": "Greedy", "seed": 18, "iters": 2000, "size": "small", "best": 2702703.6982316175, "scores": {"Greedy": 2702703.6982316175, "Greedy-R": 0.9999999999999998, "Weaver-R": 0.9999999999999998, "LP-Greedy": 0.9999999999999998, "LP-Max": 0.9999999999999998, "LP-Greedy+": 0.9999999999999998}, "inst": {"N": 4, "src": [2, 3, 0, 2, 3, 3, 2, 0, 0, 0, 3, 2], "dst": [3, 1, 2, 1, 3, 1, 2, 0, 3, 2, 0, 2], "size": [22.0, 1.0, 1.0, 1.0, 22.0, 43.0, 34.0, 11.0, 6.0, 1.0, 1.0, 17.0], "ctype": [0, 1, 2], "rate": [10000.0, 271.48409879996854, 49.561079541399415], "delta": [0.0, 10000.0, 10000.0]}, "wall": 12.669122695922852}
{"target": "Greedy-R", "seed": 18, "iters": 2000, "size": "small", "best": 2.1681831007378323, "scores": {"Greedy": 2.1742465199171046, "Greedy-R": 2.1681831007378323, "Weaver-R": 2.1681831007378323, "LP-Greedy": 1.0906033209663744, "LP-Max": 1.2479722744825048, "LP-Greedy+": 1.0906033209663744}, "inst": {"N": 4, "src": [3, 1, 0, 3, 3, 3, 0, 0, 1, 0, 3, 2], "dst": [2, 2, 2, 2, 2, 0, 1, 0, 2, 0, 2, 2], "size": [81.0, 86.0, 65.0, 78.0, 78.0, 22.0, 5680.0, 36.0, 62.0, 11.0, 63.0, 57.0], "ctype": [0, 1, 2], "rate": [4.667696710979832, 2436.072957250072, 25.595515311496435], "delta": [0.0, 10.392537923122362, 17.0]}, "wall": 19.664812803268433}
{"target": "Weaver-R", "seed": 18, "iters": 2000, "size": "small", "best": 2.1896968024214276, "scores": {"Greedy": 1.6502593789921232, "Greedy-R": 2.1896968024214276, "Weaver-R": 2.1896968024214276, "LP-Greedy": 1.103288485111767, "LP-Max": 1.218671156255372, "LP-Greedy+": 1.103288485111767}, "inst": {"N": 4, "src": [3, 1, 0, 3, 3, 3, 0, 0, 3, 0, 2, 1], "dst": [2, 2, 2, 2, 2, 0, 1, 0, 2, 0, 2, 2], "size": [84.0, 86.0, 62.0, 82.0, 86.0, 22.0, 5680.0, 36.0, 62.0, 11.0, 52.0, 59.0], "ctype": [0, 1, 2], "rate": [4.704227638094398, 1997.6460285470248, 26.062508065098267], "delta": [0.0, 10.373550633856533, 17.017840048236735]}, "wall": 19.50222396850586}
{"target": "LP-Greedy", "seed": 18, "iters": 2000, "size": "small", "best": 2.542708481679212, "scores": {"Greedy": 2.547229457965788, "Greedy-R": 1.275132259484682, "Weaver-R": 1.275132259484682, "LP-Greedy": 2.542708481679212, "LP-Max": 2.5477985319039584, "LP-Greedy+": 1.275132259484682}, "inst": {"N": 4, "src": [3, 1, 0, 2, 1, 0, 3, 2, 2, 2, 2, 2], "dst": [2, 2, 2, 2, 2, 1, 0, 1, 1, 1, 0, 0], "size": [69.0, 301.0, 69.0, 57.0, 24.0, 328.0, 888.0, 57.0, 86.0, 81.0, 14.0, 18.0], "ctype": [0, 1, 2], "rate": [4.952146579462486, 1665.6192540051172, 39.00280633063533], "delta": [0.0, 12.0, 17.0]}, "wall": 15.255852460861206}
{"target": "LP-Max", "seed": 18, "iters": 2000, "size": "small", "best": 2.969197744671627, "scores": {"Greedy": 2.492424774118484, "Greedy-R": 1.3937050638254571, "Weaver-R": 1.3937050638254573, "LP-Greedy": 2.969197744671627, "LP-Max": 2.969197744671627, "LP-Greedy+": 1.3937050638254571}, "inst": {"N": 4, "src": [3, 1, 0, 2, 0, 1, 1, 0, 0, 1, 3, 1], "dst": [2, 2, 2, 2, 0, 1, 1, 1, 3, 1, 0, 1], "size": [69.0, 86.0, 69.0, 67.0, 1122.0, 95.0, 99.0, 1.0, 18.0, 27.0, 1.0, 72.0], "ctype": [0, 1, 2], "rate": [5.77450471037018, 10000.0, 9021.090817532393], "delta": [0.0, 12.862690812323086, 14.237286474333803]}, "wall": 12.095057725906372}
{"target": "LP-Greedy+", "seed": 18, "iters": 2000, "size": "small", "best": 1.9539429998391125, "scores": {"Greedy": 543.3006171869617, "Greedy-R": 1.9539429998391125, "Weaver-R": 1.9539429998391125, "LP-Greedy": 1.9539429998391125, "LP-Max": 1.0226381865197582, "LP-Greedy+": 1.9539429998391125}, "inst": {"N": 4, "src": [2, 0, 3, 2, 0, 3, 1, 3, 0, 2, 2, 2], "dst": [0, 3, 2, 3, 1, 3, 2, 3, 1, 1, 2, 3], "size": [1.0, 90.0, 1.0, 14.0, 74.0, 82.0, 68.0, 11.0, 104.0, 66.0, 149.0, 24.0], "ctype": [0, 1, 2], "rate": [6.146170546028338, 50.52961436563455, 62.75021550775787], "delta": [0.0, 3696.490229336656, 18.040118738770925]}, "wall": 12.613241910934448}
{"target": "Greedy", "seed": 19, "iters": 2000, "size": "small", "best": 59457.80557311882, "scores": {"Greedy": 59457.80557311882, "Greedy-R": 1.0218863386699941, "Weaver-R": 1.7627170806374, "LP-Greedy": 1.0218863386699941, "LP-Max": 1.0218863386699941, "LP-Greedy+": 1.0218863386699941}, "inst": {"N": 4, "src": [2, 1, 3, 0, 1, 2, 2, 1, 1, 1, 2, 2], "dst": [3, 3, 3, 3, 0, 3, 1, 3, 3, 0, 2, 2], "size": [10.0, 90.0, 15.0, 1.0, 12.0, 12.0, 19.0, 1.0, 68.0, 16.0, 75.0, 40.0], "ctype": [0, 1, 2], "rate": [59.638314398156226, 914.5984804316437, 167.7842946343055], "delta": [0.0, 0.5, 10000.0]}, "wall": 12.775230169296265}
{"target": "Greedy-R", "seed": 19, "iters": 2000, "size": "small", "best": 3.0023420644262284, "scores": {"Greedy": 2.8584391197096086, "Greedy-R": 3.0023420644262284, "Weaver-R": 1.5975963593213065, "LP-Greedy": 1.5459283723797588, "LP-Max": 1.5459283723797588, "LP-Greedy+": 1.5459283723797588}, "inst": {"N": 4, "src": [2, 3, 0, 2, 1, 0, 3, 3, 1, 2, 3, 1], "dst": [0, 0, 1, 1, 3, 2, 3, 2, 3, 3, 0, 1], "size": [1.0, 1.0, 34.0, 1.0, 110.0, 112.0, 21.0, 131.0, 169.0, 1.0, 104.0, 106.0], "ctype": [0, 1, 2], "rate": [5.732627588899911, 30.60416831858615, 39.54395001227233], "delta": [0.0, 0.9066160809355928, 2.6633971480101435]}, "wall": 14.540442943572998}
{"target": "Weaver-R", "seed": 19, "iters": 2000, "size": "small", "best": 2.857619684575324, "scores": {"Greedy": 1.1075407947813105, "Greedy-R": 1.871528400165234, "Weaver-R": 2.857619684575324, "LP-Greedy": 1.4900412007965658, "LP-Max": 1.4900412007965658, "LP-Greedy+": 1.4900412007965658}, "inst": {"N": 4, "src": [3, 0, 0, 2, 1, 3, 0, 3, 1, 2, 0, 1], "dst": [0, 0, 1, 1, 0, 1, 3, 0, 3, 3, 1, 3], "size": [115.0, 26.0, 14.0, 1.0, 7.0, 18.0, 17.0, 219.0, 86.0, 1.0, 263.0, 180.0], "ctype": [0, 1, 2], "rate": [0.9213234193416201, 32.87949364847776, 134.42279531034305], "delta": [0.0, 0.5, 1.97603065258751]}, "wall": 15.166202306747437}
{"target": "LP-Greedy", "seed": 19, "iters": 2000, "size": "small", "best": 3.426353940413819, "scores": {"Greedy": 1.7462588156342942, "Greedy-R": 1.2458370078996726, "Weaver-R": 2.0101500285951275, "LP-Greedy": 3.426353940413819, "LP-Max": 1.8430066626488195, "LP-Greedy+": 1.2458370078996726}, "inst": {"N": 4, "src": [2, 0, 0, 1, 1, 0, 3, 0, 1, 1, 0, 1], "dst": [0, 3, 3, 3, 3, 1, 0, 3, 0, 0, 1, 2], "size": [133.0, 77.0, 14.0, 1.0, 110.0, 80.0, 67.0, 63.0, 169.0, 17.0, 189.0, 50.0], "ctype": [0, 1, 2], "rate": [2.4342823974667205, 62.8484010994767, 32.14881280083956], "delta": [0.0, 1.1136508716605948, 1.5806145299216658]}, "wall": 13.647695779800415}
{"target": "LP-Max", "seed": 19, "iters": 2000, "size": "small", "best": 3.557164192206457, "scores": {"Greedy": 1.7644178111402964, "Greedy-R": 1.7644178111402964, "Weaver-R": 1.7644178111402964, "LP-Greedy": 1.7644178111402964, "LP-Max": 3.557164192206457, "LP-Greedy+": 1.7644178111402964}, "inst": {"N": 4, "src": [1, 1, 0, 3, 1, 2, 3, 3, 2, 1, 3, 2], "dst": [3, 3, 0, 1, 3, 1, 0, 2, 0, 3, 2, 3], "size": [12.0, 75.0, 178.0, 3.0, 92.0, 74.0, 70.0, 43.0, 34.0, 50.0, 263.0, 230.0], "ctype": [0, 1, 2], "rate": [0.5016496984245109, 87.53889639097754, 33.259826219289685], "delta": [0.0, 0.7211186114267029, 2.2466450779256983]}, "wall": 12.261396646499634}
{"target": "LP-Greedy+", "seed": 19, "iters": 2000, "size": "small", "best": 2.483624063297934, "scores": {"Greedy": 1.4869072267032954, "Greedy-R": 2.483624063297934, "Weaver-R": 2.483624063297934, "LP-Greedy": 2.483624063297934, "LP-Max": 2.7966015363413295, "LP-Greedy+": 2.483624063297934}, "inst": {"N": 4, "src": [2, 1, 1, 2, 0, 1, 2, 0, 1, 2, 0, 2], "dst": [3, 3, 3, 1, 3, 1, 3, 0, 0, 3, 1, 0], "size": [115.0, 41.0, 60.0, 1.0, 11.0, 68.0, 112.0, 2.0, 58.0, 1.0, 237.0, 109.0], "ctype": [0, 1, 2], "rate": [1.954738862766074, 13.773170900531099, 33.577841551960915], "delta": [0.0, 1.1825099765811322, 3.21541973431639]}, "wall": 12.984355688095093}
{"target": "Greedy", "seed": 20, "iters": 2000, "size": "small", "best": 52562.377609522, "scores": {"Greedy": 52562.377609522, "Greedy-R": 1.0703621507389525, "Weaver-R": 1.0703621507389525, "LP-Greedy": 1.0703621507389525, "LP-Max": 1.4891995140715861, "LP-Greedy+": 1.0703621507389525}, "inst": {"N": 4, "src": [3, 1, 3, 3, 0, 1, 3, 2, 0, 1, 1, 2], "dst": [0, 1, 0, 2, 2, 2, 0, 1, 3, 2, 2, 3], "size": [97.0, 10.0, 40.0, 6.0, 9.0, 10.0, 18.0, 62.0, 78.0, 49.0, 79.0, 16.0], "ctype": [0, 1, 2], "rate": [75.29720879380234, 1809.1103097054518, 325.35180477541826], "delta": [0.0, 0.5, 10000.0]}, "wall": 12.078264951705933}
{"target": "Greedy-R", "seed": 20, "iters": 2000, "size": "small", "best": 3.171903883908953, "scores": {"Greedy": 2.7858920506556726, "Greedy-R": 3.171903883908953, "Weaver-R": 1.8561671265460493, "LP-Greedy": 1.3837780688372046, "LP-Max": 1.3837780688372046, "LP-Greedy+": 1.3837780688372046}, "inst": {"N": 4, "src": [2, 2, 2, 2, 3, 2, 2, 2, 0, 2, 1, 1], "dst": [0, 1, 0, 1, 2, 2, 2, 2, 0, 2, 1, 1], "size": [66.0, 9.0, 19.0, 7.0, 113.0, 11.0, 54.0, 44.0, 82.0, 24.0, 49.0, 35.0], "ctype": [0, 1, 2], "rate": [0.5, 19.747533815160878, 974.7968614922161], "delta": [0.0, 15.729724474195098, 21.38508193061824]}, "wall": 14.555253028869629}
{"target": "Weaver-R", "seed": 20, "iters": 2000, "size": "small", "best": 2.929759596837401, "scores": {"Greedy": 2.9822491536052116, "Greedy-R": 1.9689018299633152, "Weaver-R": 2.929759596837401, "LP-Greedy": 1.008252854744085, "LP-Max": 1.008252854744085, "LP-Greedy+": 1.008252854744085}, "inst": {"N": 4, "src": [3, 1, 1, 0, 1, 1, 3, 2, 0, 1, 1, 2], "dst": [0, 2, 2, 2, 2, 3, 3, 2, 1, 0, 1, 0], "size": [61.0, 30.0, 57.0, 4.0, 21.0, 2.0, 356.0, 64.0, 63.0, 37.0, 58.0, 53.0], "ctype": [0, 1, 2], "rate": [2.1239231005938, 33.74626790835355, 1679.6717017424303], "delta": [0.0, 16.313773678424592, 18.0]}, "wall": 14.56863260269165}
{"target": "LP-Greedy", "seed": 20, "iters": 2000, "size": "small", "best": 2.3729739122813265, "scores": {"Greedy": 1.3651407115751462, "Greedy-R": 1.120259955351286, "Weaver-R": 1.120259955351286, "LP-Greedy": 2.3729739122813265, "LP-Max": 1.2004718248619684, "LP-Greedy+": 1.120259955351286}, "inst": {"N": 4, "src": [0, 1, 1, 0, 3, 1, 0, 0, 0, 3, 1, 3], "dst": [0, 0, 2, 1, 2, 0, 3, 3, 1, 2, 1, 3], "size": [78.0, 30.0, 81.0, 30.0, 7.0, 2.0, 93.0, 16.0, 1.0, 76.0, 82.0, 9.0], "ctype": [0, 1, 2], "rate": [1.9513453789528206, 34.65392777780433, 156.77844069313616], "delta": [0.0, 9.760962328191985, 8.231639168229401]}, "wall": 16.019389390945435}
{"target": "LP-Max", "seed": 20, "iters": 2000, "size": "small", "best": 2.0684631476144975, "scores": {"Greedy": 2.002379858257252, "Greedy-R": 1.3354612122475926, "Weaver-R": 1.3354612122475926, "LP-Greedy": 1.356076503530035, "LP-Max": 2.0684631476144975, "LP-Greedy+": 1.3354612122475926}, "inst": {"N": 4, "src": [3, 1, 3, 1, 0, 1, 3, 0, 2, 3, 1, 2], "dst": [0, 0, 2, 1, 1, 3, 0, 3, 0, 2, 1, 1], "size": [49.0, 32.0, 112.0, 13.0, 153.0, 6.0, 61.0, 89.0, 118.0, 329.0, 97.0, 7.0], "ctype": [0, 1, 2], "rate": [0.776318986513117, 68.54418294725389, 10000.0], "delta": [0.0, 10.195775790807943, 11.032909389519219]}, "wall": 13.654027462005615}
{"target": "LP-Greedy+", "seed": 20, "iters": 2000, "size": "small", "best": 2.003966595882418, "scores": {"Greedy": 2.649297914971521, "Greedy-R": 2.003966595882418, "Weaver-R": 1.4842816693848844, "LP-Greedy": 2.003966595882418, "LP-Max": 1.4842816693848844, "LP-Greedy+": 2.003966595882418}, "inst": {"N": 4, "src": [0, 0, 0, 2, 3, 1, 3, 3, 0, 1, 1, 2], "dst": [0, 1, 2, 3, 2, 3, 3, 3, 0, 2, 1, 1], "size": [78.0, 4.0, 54.0, 1.0, 35.0, 2.0, 6.0, 118.0, 78.0, 81.0, 95.0, 4.0], "ctype": [0, 1, 2], "rate": [4.7485506394496015, 28.265553777417182, 0.8666565459393509], "delta": [0.0, 9.032250324247327, 38.91944884317535]}, "wall": 16.672003746032715}
{"target": "Greedy", "seed": 1, "iters": 2000, "size": "large", "best": 671141.7600836414, "scores": {"Greedy": 671141.7600836414, "Greedy-R": 0.9999999999999999, "Weaver-R": 0.9999999999999998, "LP-Greedy": 0.9999999999999999, "LP-Max": 0.9999999999999999, "LP-Greedy+": 0.9999999999999999}, "inst": {"N": 6, "src": [2, 3, 1, 2, 0, 5, 5, 3, 0, 4, 0, 1, 2, 3, 4, 5, 0, 5, 5, 3, 1, 3, 1, 4], "dst": [2, 5, 5, 1, 0, 2, 4, 4, 2, 3, 0, 4, 4, 5, 3, 1, 5, 2, 1, 3, 4, 3, 0, 0], "size": [15.0, 20.0, 25.0, 3.0, 5.0, 1.0, 55.0, 1.0, 26.0, 24.0, 67.0, 2.0, 60.0, 22.0, 2.0, 55.0, 51.0, 13.0, 18.0, 18.0, 1.0, 5.0, 14.0, 30.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [10000.0, 67.9829613423897, 0.5, 0.7664181310914897, 1880.56826387573, 81.79794329031904], "delta": [0.0, 0.0, 1.5563165848386789, 15.61610405080542, 1.7062896845030815, 10000.0]}, "wall": 23.859237670898438}
{"target": "Greedy-R", "seed": 1, "iters": 2000, "size": "large", "best": 2.970020370098214, "scores": {"Greedy": 3.0046148817465377, "Greedy-R": 2.970020370098214, "Weaver-R": 2.970020370098214, "LP-Greedy": 1.0, "LP-Max": 1.365128884772762, "LP-Greedy+": 1.0}, "inst": {"N": 6, "src": [2, 0, 4, 2, 0, 1, 2, 3, 1, 4, 5, 5, 1, 3, 1, 2, 0, 2, 5, 1, 1, 0, 1, 4], "dst": [2, 3, 5, 1, 0, 2, 4, 4, 2, 3, 5, 2, 4, 2, 3, 4, 1, 5, 1, 3, 4, 3, 0, 0], "size": [6.0, 163.0, 49.0, 8.0, 2.0, 1.0, 24.0, 9.0, 100.0, 6.0, 210.0, 103.0, 112.0, 146.0, 42.0, 205.0, 45.0, 15.0, 9.0, 58.0, 3.0, 102.0, 9.0, 54.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.0635660855249187, 2.395305885482152, 3.2911370059163505, 79.24280612870872, 4312.948379896497, 4057.4208842369553], "delta": [0.0, 0.0, 33.700074477330965, 5.693203630804372, 7.0, 6.979948496840456]}, "wall": 32.951815605163574}
{"target": "Weaver-R", "seed": 1, "iters": 2000, "size": "large", "best": 2.8755006945051824, "scores": {"Greedy": 2.9977493846705765, "Greedy-R": 2.8755006945051824, "Weaver-R": 2.8755006945051824, "LP-Greedy": 1.0006833447375043, "LP-Max": 1.9763969598749531, "LP-Greedy+": 1.0006833447375043}, "inst": {"N": 6, "src": [2, 3, 1, 4, 0, 1, 2, 5, 0, 0, 0, 1, 4, 3, 4, 2, 5, 2, 0, 3, 1, 4, 5, 4], "dst": [2, 1, 5, 0, 0, 2, 4, 4, 2, 5, 5, 4, 3, 5, 3, 3, 5, 2, 0, 0, 4, 2, 0, 2], "size": [24.0, 196.0, 8.0, 52.0, 16.0, 19.0, 193.0, 4.0, 9.0, 75.0, 55.0, 23.0, 58.0, 5.0, 4.0, 72.0, 72.0, 7.0, 64.0, 9.0, 3.0, 141.0, 37.0, 372.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [2.5009556991900688, 2.6122735982641108, 1.3457422311881495, 80.5363014370282, 10000.0, 2183.781541510659], "delta": [0.0, 0.0, 33.700074477330965, 4.852050426186655, 5.779052691345555, 5.582539664783975]}, "wall": 39.84901309013367}
{"target": "LP-Greedy", "seed": 1, "iters": 2000, "size": "large", "best": 2.407571726573325, "scores": {"Greedy": 2.4358548784446623, "Greedy-R": 1.574062127070828, "Weaver-R": 1.574062127070828, "LP-Greedy": 2.407571726573325, "LP-Max": 1.9966187113225864, "LP-Greedy+": 1.574062127070828}, "inst": {"N": 6, "src": [2, 3, 4, 4, 0, 1, 2, 5, 0, 5, 3, 2, 0, 2, 4, 4, 5, 2, 5, 0, 1, 0, 2, 5], "dst": [4, 1, 5, 4, 5, 1, 4, 4, 1, 0, 0, 2, 3, 1, 1, 2, 2, 1, 2, 1, 0, 5, 2, 4], "size": [58.0, 78.0, 183.0, 97.0, 102.0, 2.0, 4.0, 8.0, 15.0, 19.0, 121.0, 96.0, 17.0, 53.0, 13.0, 13.0, 32.0, 22.0, 62.0, 77.0, 19.0, 20.0, 26.0, 87.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [2.1048703303526355, 0.8580287725438941, 3.2911370059163505, 125.65869322280687, 6476.852850178441, 752.4783882454758], "delta": [0.0, 0.0, 31.602334978438375, 6.212283133191214, 7.0, 8.569541898291071]}, "wall": 43.11499738693237}
{"target": "LP-Max", "seed": 1, "iters": 2000, "size": "large", "best": 2.6866467417584685, "scores": {"Greedy": 2.1933401287143606, "Greedy-R": 1.4860231945196092, "Weaver-R": 1.4860231945196092, "LP-Greedy": 1.479955417527703, "LP-Max": 2.6866467417584685, "LP-Greedy+": 1.479955417527703}, "inst": {"N": 6, "src": [5, 3, 4, 5, 0, 0, 1, 3, 0, 1, 2, 5, 1, 4, 0, 5, 4, 4, 0, 0, 1, 3, 5, 4], "dst": [4, 2, 2, 4, 0, 5, 0, 2, 2, 4, 5, 4, 5, 1, 1, 1, 0, 4, 0, 1, 5, 2, 0, 5], "size": [47.0, 212.0, 16.0, 74.0, 30.0, 11.0, 92.0, 21.0, 530.0, 6.0, 108.0, 218.0, 361.0, 146.0, 185.0, 5.0, 17.0, 27.0, 42.0, 182.0, 80.0, 19.0, 85.0, 116.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.6689055031259372, 0.5, 3.2911370059163505, 195.0, 181.58146873412096, 1314.412781464011], "delta": [0.0, 0.0, 31.602334978438375, 7.74289578347592, 6.625360375532732, 6.7808351337429205]}, "wall": 33.585057497024536}
{"target": "LP-Greedy+", "seed": 1, "iters": 2000, "size": "large", "best": 2.2067105629376202, "scores": {"Greedy": 2.3809334189958054, "Greedy-R": 2.2194205391435102, "Weaver-R": 1.6161951298022443, "LP-Greedy": 2.2067105629376202, "LP-Max": 1.614918578390971, "LP-Greedy+": 2.2067105629376202}, "inst": {"N": 6, "src": [4, 3, 1, 5, 0, 0, 4, 4, 1, 5, 5, 2, 1, 3, 2, 1, 3, 5, 0, 1, 4, 1, 4, 3], "dst": [4, 1, 4, 4, 0, 0, 0, 0, 0, 5, 4, 5, 4, 1, 5, 3, 0, 4, 0, 1, 3, 3, 2, 4], "size": [75.0, 99.0, 2.0, 93.0, 11.0, 7.0, 88.0, 33.0, 11.0, 1.0, 12.0, 360.0, 36.0, 361.0, 45.0, 53.0, 46.0, 18.0, 29.0, 112.0, 56.0, 76.0, 5.0, 87.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.5159937256020904, 0.5, 3.2911370059163505, 52.39079772602635, 1281.0632162336667, 336.48153439374175], "delta": [0.0, 0.0, 27.882501017899017, 5.151808820517346, 7.0, 6.979948496840456]}, "wall": 26.09296679496765}
{"target": "Greedy", "seed": 2, "iters": 2000, "size": "large", "best": 179507.14712367553, "scores": {"Greedy": 179507.14712367553, "Greedy-R": 0.9999999999999999, "Weaver-R": 0.9999999999999998, "LP-Greedy": 0.9999999999999998, "LP-Max": 0.9999999999999998, "LP-Greedy+": 0.9999999999999998}, "inst": {"N": 6, "src": [5, 5, 2, 2, 5, 1, 5, 0, 2, 5, 0, 1, 1, 3, 1, 1, 2, 5, 4, 2, 5, 3, 4, 3], "dst": [5, 3, 2, 5, 5, 3, 5, 1, 4, 0, 5, 1, 0, 5, 3, 4, 5, 1, 3, 2, 0, 0, 5, 0], "size": [52.0, 21.0, 53.0, 1.0, 2.0, 71.0, 4.0, 29.0, 15.0, 1.0, 65.0, 61.0, 31.0, 12.0, 13.0, 45.0, 34.0, 12.0, 47.0, 50.0, 40.0, 11.0, 17.0, 143.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [10.297405441300977, 2019.4499882265916, 88.59402702179403, 321.32099125145305, 160.2389406702677, 55.920669193138515], "delta": [0.0, 0.0, 7.648524629830574, 82.51525762074706, 1.5972233302689975, 10000.0]}, "wall": 32.11392116546631}
{"target": "Greedy-R", "seed": 2, "iters": 2000, "size": "large", "best": 3.3950491610842755, "scores": {"Greedy": 999.4112516615987, "Greedy-R": 3.3950491610842755, "Weaver-R": 3.0730632537778924, "LP-Greedy": 1.6933762464955007, "LP-Max": 1.6933762464955007, "LP-Greedy+": 1.6933762464955007}, "inst": {"N": 6, "src": [2, 5, 0, 2, 3, 2, 5, 0, 4, 3, 2, 5, 5, 5, 2, 0, 5, 1, 4, 4, 1, 2, 4, 1], "dst": [4, 3, 3, 0, 5, 2, 5, 0, 4, 2, 5, 3, 2, 5, 3, 3, 3, 2, 1, 1, 4, 4, 5, 2], "size": [61.0, 5.0, 231.0, 1.0, 1.0, 43.0, 10.0, 125.0, 19.0, 16.0, 112.0, 35.0, 185.0, 59.0, 14.0, 38.0, 12.0, 150.0, 140.0, 28.0, 188.0, 112.0, 26.0, 128.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.5910099537807872, 2.4307104269688553, 802.1164726396928, 10000.0, 40.25227998844066, 110.58276153062916], "delta": [0.0, 0.0, 9.71834678932938, 10.0, 4.256692254020956, 10000.0]}, "wall": 40.45417809486389}
{"target": "Weaver-R", "seed": 2, "iters": 2000, "size": "large", "best": 3.6115558479789756, "scores": {"Greedy": 1073.191895063912, "Greedy-R": 3.653635719263593, "Weaver-R": 3.6115558479789756, "LP-Greedy": 1.7842584496855076, "LP-Max": 1.7842584496855076, "LP-Greedy+": 1.7842584496855076}, "inst": {"N": 6, "src": [5, 5, 0, 2, 3, 1, 5, 0, 4, 3, 1, 1, 2, 3, 1, 5, 2, 0, 4, 3, 2, 0, 4, 0], "dst": [0, 3, 4, 0, 5, 5, 5, 3, 2, 2, 5, 1, 1, 5, 3, 2, 4, 0, 3, 5, 2, 5, 4, 4], "size": [59.0, 3.0, 976.0, 2.0, 1.0, 21.0, 21.0, 69.0, 68.0, 3.0, 2470.0, 75.0, 113.0, 4.0, 1.0, 137.0, 1.0, 99.0, 431.0, 64.0, 98.0, 17.0, 40.0, 71.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [3.0358584716357777, 3.3282168735884876, 10000.0, 10000.0, 15.302198773163754, 110.58276153062916], "delta": [0.0, 0.0, 9.308106489794874, 9.014161386657147, 4.256692254020956, 10000.0]}, "wall": 38.76644206047058}
{"target": "LP-Greedy", "seed": 2, "iters": 2000, "size": "large", "best": 3.254295404293563, "scores": {"Greedy": 1292.5845435739946, "Greedy-R": 2.086862211476633, "Weaver-R": 2.16743319281693, "LP-Greedy": 3.254295404293563, "LP-Max": 1.929077373018551, "LP-Greedy+": 2.086862211476633}, "inst": {"N": 6, "src": [5, 5, 1, 0, 3, 2, 4, 0, 2, 5, 3, 5, 5, 2, 2, 0, 4, 2, 4, 5, 1, 0, 4, 3], "dst": [3, 3, 2, 0, 5, 2, 1, 1, 4, 2, 5, 0, 2, 2, 2, 1, 1, 2, 3, 3, 4, 0, 4, 1], "size": [93.0, 8.0, 33.0, 53.0, 10.0, 15.0, 74.0, 3.0, 89.0, 3.0, 279.0, 30.0, 214.0, 7.0, 2.0, 52.0, 91.0, 136.0, 261.0, 92.0, 903.0, 123.0, 24.0, 46.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [3.95353959472303, 4.813698778118131, 352.6142645656775, 47.10293899111188, 38.49949423402008, 110.58276153062916], "delta": [0.0, 0.0, 3.889750445708826, 184.89365458665677, 4.2045745552646885, 10000.0]}, "wall": 34.68424701690674}
{"target": "LP-Max", "seed": 2, "iters": 2000, "size": "large", "best": 2.3958267311118195, "scores": {"Greedy": 820.1397273188813, "Greedy-R": 1.950776574830742, "Weaver-R": 1.9897715217879535, "LP-Greedy": 1.9039675954599302, "LP-Max": 2.3958267311118195, "LP-Greedy+": 1.9039675954599302}, "inst": {"N": 6, "src": [5, 1, 4, 1, 2, 3, 5, 0, 4, 3, 2, 0, 5, 2, 2, 1, 0, 1, 5, 5, 1, 2, 4, 4], "dst": [2, 5, 4, 0, 5, 2, 4, 3, 5, 4, 5, 1, 2, 2, 0, 3, 0, 2, 5, 5, 4, 5, 1, 4], "size": [225.0, 5.0, 255.0, 97.0, 3.0, 328.0, 35.0, 18.0, 60.0, 18.0, 216.0, 16.0, 589.0, 7.0, 53.0, 109.0, 26.0, 156.0, 39.0, 169.0, 82.0, 108.0, 131.0, 384.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [2.108969530340815, 1.9884408414379031, 204.64393943834068, 51.96850443089996, 104.4864480573427, 110.58276153062916], "delta": [0.0, 0.0, 9.318491081171716, 305.58548519198314, 3.2956168877689302, 10000.0]}, "wall": 29.782427310943604}
{"target": "LP-Greedy+", "seed": 2, "iters": 2000, "size": "large", "best": 2.948415501717619, "scores": {"Greedy": 998.9292557498861, "Greedy-R": 2.948415501717619, "Weaver-R": 2.03624579061068, "LP-Greedy": 2.948415501717619, "LP-Max": 1.3818590843575833, "LP-Greedy+": 2.948415501717619}, "inst": {"N": 6, "src": [5, 5, 4, 2, 3, 1, 2, 1, 3, 3, 0, 5, 0, 1, 1, 0, 3, 1, 1, 2, 1, 3, 5, 5], "dst": [1, 3, 3, 3, 5, 5, 1, 3, 5, 4, 0, 0, 2, 5, 3, 2, 5, 1, 3, 1, 4, 5, 5, 2], "size": [93.0, 5.0, 124.0, 42.0, 2.0, 5.0, 231.0, 81.0, 64.0, 8.0, 50.0, 3.0, 428.0, 35.0, 1.0, 117.0, 158.0, 54.0, 65.0, 316.0, 50.0, 152.0, 27.0, 49.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.1078791047322847, 1.6297663115112822, 664.9418733509165, 5016.637029956998, 91.45142774789453, 110.58276153062916], "delta": [0.0, 0.0, 9.71834678932938, 10.0, 3.92607410166794, 10000.0]}, "wall": 42.063292026519775}
{"target": "Greedy", "seed": 3, "iters": 2000, "size": "large", "best": 59970.570363453924, "scores": {"Greedy": 59970.570363453924, "Greedy-R": 1.9648387116223311, "Weaver-R": 1.4186205953592808, "LP-Greedy": 1.9864764275470506, "LP-Max": 1.9864764275470506, "LP-Greedy+": 1.9648387116223311}, "inst": {"N": 6, "src": [4, 5, 1, 3, 1, 4, 1, 1, 2, 5, 1, 5, 0, 0, 4, 2, 4, 3, 2, 5, 2, 1, 2, 3], "dst": [5, 5, 1, 1, 1, 4, 4, 1, 3, 0, 3, 0, 3, 2, 4, 5, 4, 2, 0, 2, 1, 0, 0, 1], "size": [47.0, 31.0, 102.0, 18.0, 33.0, 21.0, 25.0, 8.0, 148.0, 3.0, 6.0, 13.0, 42.0, 4.0, 24.0, 7.0, 46.0, 8.0, 31.0, 67.0, 1.0, 6.0, 25.0, 59.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [10.605802806130518, 16.063974948249562, 218.88371627354962, 302.6127432872515, 1.978109266048188, 443.449582186323], "delta": [0.0, 0.0, 0.5, 10000.0, 284.0907272810357, 0.5]}, "wall": 19.73660898208618}
{"target": "Greedy-R", "seed": 3, "iters": 2000, "size": "large", "best": 2.4044039913330737, "scores": {"Greedy": 7.946702158002477, "Greedy-R": 2.4044039913330737, "Weaver-R": 1.6483389804304842, "LP-Greedy": 1.7177449942174194, "LP-Max": 1.6179799470837144, "LP-Greedy+": 1.7177449942174194}, "inst": {"N": 6, "src": [3, 0, 5, 3, 3, 5, 3, 3, 3, 0, 0, 5, 1, 2, 3, 3, 0, 3, 0, 0, 4, 0, 1, 3], "dst": [5, 3, 3, 5, 5, 2, 2, 5, 4, 3, 4, 0, 3, 4, 5, 4, 5, 5, 4, 5, 5, 4, 0, 5], "size": [48.0, 67.0, 372.0, 49.0, 22.0, 302.0, 10.0, 91.0, 161.0, 76.0, 33.0, 9.0, 97.0, 352.0, 50.0, 13.0, 79.0, 10.0, 37.0, 102.0, 89.0, 13.0, 147.0, 77.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.0110113469133344, 0.5, 59.14762721143466, 9798.964158807694, 1.978109266048188, 458.3157842532609], "delta": [0.0, 0.0, 5.0, 26.579001851025616, 284.0907272810357, 10.489486099200317]}, "wall": 36.11925387382507}
{"target": "Weaver-R", "seed": 3, "iters": 2000, "size": "large", "best": 2.4924492936227036, "scores": {"Greedy": 3.000925242206354, "Greedy-R": 2.4924492936227036, "Weaver-R": 2.4924492936227036, "LP-Greedy": 1.4949441776364143, "LP-Max": 1.5001981630084906, "LP-Greedy+": 1.4949441776364143}, "inst": {"N": 6, "src": [3, 0, 1, 0, 5, 5, 1, 4, 1, 5, 1, 3, 4, 0, 1, 2, 2, 1, 5, 0, 1, 0, 2, 5], "dst": [3, 0, 3, 0, 0, 4, 0, 3, 4, 0, 4, 3, 4, 2, 5, 3, 5, 3, 0, 5, 0, 3, 4, 4], "size": [35.0, 96.0, 69.0, 87.0, 4.0, 81.0, 38.0, 89.0, 61.0, 8.0, 4.0, 70.0, 7.0, 4.0, 37.0, 4.0, 69.0, 65.0, 86.0, 116.0, 26.0, 6.0, 693.0, 8.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.9125890796064081, 0.5, 168.44178742894098, 836.9342059628145, 1.978109266048188, 162.36016201648974], "delta": [0.0, 0.0, 4.134528688758625, 8.92493878915809, 284.0907272810357, 8.599857415647595]}, "wall": 40.67279934883118}
{"target": "LP-Greedy", "seed": 3, "iters": 2000, "size": "large", "best": 2.165843775629589, "scores": {"Greedy": 3.347995052019451, "Greedy-R": 1.6250769683913266, "Weaver-R": 1.6250769683913266, "LP-Greedy": 2.165843775629589, "LP-Max": 1.625473617916546, "LP-Greedy+": 1.6250769683913266}, "inst": {"N": 6, "src": [5, 5, 1, 3, 5, 4, 3, 0, 2, 4, 1, 5, 4, 5, 1, 2, 4, 3, 3, 3, 4, 0, 5, 1], "dst": [3, 1, 3, 5, 3, 0, 2, 2, 3, 5, 4, 0, 3, 4, 5, 3, 5, 5, 0, 0, 3, 3, 3, 4], "size": [103.0, 258.0, 127.0, 11.0, 9.0, 147.0, 6.0, 126.0, 8.0, 25.0, 2.0, 4.0, 116.0, 113.0, 90.0, 9.0, 248.0, 201.0, 5.0, 304.0, 1.0, 3.0, 94.0, 587.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.6948997408077937, 4.384241195691365, 5230.047830323924, 0.8742167739519884, 1.978109266048188, 408.6755551391428], "delta": [0.0, 0.0, 5.447764362369523, 7.332132996771943, 284.0907272810357, 8.447196140832553]}, "wall": 32.47938346862793}
{"target": "LP-Max", "seed": 3, "iters": 2000, "size": "large", "best": 2.6538461538461533, "scores": {"Greedy": 21.61417063256867, "Greedy-R": 1.0348544865734914, "Weaver-R": 1.1153846153846154, "LP-Greedy": 1.1153846153846152, "LP-Max": 2.6538461538461533, "LP-Greedy+": 1.0348544865734914}, "inst": {"N": 6, "src": [3, 5, 1, 1, 1, 3, 3, 0, 2, 5, 1, 5, 4, 0, 5, 3, 2, 1, 1, 0, 2, 0, 3, 2], "dst": [5, 1, 3, 3, 3, 2, 2, 5, 0, 0, 3, 0, 3, 2, 1, 3, 1, 0, 0, 0, 1, 5, 3, 3], "size": [186.0, 4.0, 46.0, 23.0, 20.0, 399.0, 4.0, 137.0, 26.0, 3.0, 26.0, 12.0, 33.0, 4.0, 167.0, 34.0, 536.0, 920.0, 6.0, 3332.0, 1.0, 112.0, 228.0, 108.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.0107000369322972, 1.9676261190735587, 483.5142708597894, 1.124148102503659, 1.978109266048188, 506.92207958619576], "delta": [0.0, 0.0, 4.399590644818901, 5.766939972508811, 284.0907272810357, 8.716646349863616]}, "wall": 28.32540202140808}
{"target": "LP-Greedy+", "seed": 3, "iters": 2000, "size": "large", "best": 2.011175773840887, "scores": {"Greedy": 4.9929276569553505, "Greedy-R": 2.011175773840887, "Weaver-R": 2.011175773840887, "LP-Greedy": 2.011175773840887, "LP-Max": 1.398117187213147, "LP-Greedy+": 2.011175773840887}, "inst": {"N": 6, "src": [5, 5, 1, 3, 3, 4, 5, 3, 2, 0, 4, 5, 4, 0, 2, 2, 4, 4, 3, 0, 3, 0, 3, 1], "dst": [3, 0, 3, 5, 3, 2, 2, 2, 3, 0, 1, 5, 4, 2, 1, 3, 5, 0, 0, 4, 5, 3, 3, 1], "size": [5.0, 96.0, 119.0, 16.0, 83.0, 130.0, 42.0, 37.0, 24.0, 5.0, 74.0, 75.0, 4.0, 25.0, 4.0, 2.0, 72.0, 66.0, 148.0, 79.0, 93.0, 3.0, 46.0, 97.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [2.37144559190371, 0.9269728843571708, 25.411089973589625, 1388.4054896609541, 1.978109266048188, 297.2067158812234], "delta": [0.0, 0.0, 5.680820985045241, 12.924221417108477, 284.0907272810357, 8.615797418031734]}, "wall": 46.645137548446655}
{"target": "Greedy", "seed": 4, "iters": 2000, "size": "large", "best": 69968.98309367718, "scores": {"Greedy": 69968.98309367718, "Greedy-R": 1.056, "Weaver-R": 1.056, "LP-Greedy": 1.171049811204689, "LP-Max": 1.171049811204689, "LP-Greedy+": 1.056}, "inst": {"N": 6, "src": [0, 2, 5, 5, 5, 1, 5, 4, 0, 4, 1, 1, 2, 4, 4, 5, 1, 5, 2, 3, 1, 4, 4, 2], "dst": [5, 5, 5, 5, 5, 0, 5, 5, 1, 4, 3, 5, 0, 3, 0, 4, 4, 2, 1, 2, 4, 2, 1, 1], "size": [76.0, 13.0, 69.0, 50.0, 88.0, 25.0, 52.0, 25.0, 164.0, 33.0, 17.0, 18.0, 33.0, 56.0, 55.0, 28.0, 35.0, 93.0, 1.0, 31.0, 1.0, 3.0, 16.0, 8.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [12.65276616627949, 349.8423434933237, 378.1380812066384, 261.07797965590674, 214.26764141116624, 302.81340050786224], "delta": [0.0, 0.0, 10000.0, 0.5, 0.5726001330570121, 0.5]}, "wall": 33.398348808288574}
{"target": "Greedy-R", "seed": 4, "iters": 2000, "size": "large", "best": 2.9638394767514518, "scores": {"Greedy": 46.388774684279234, "Greedy-R": 2.9638394767514518, "Weaver-R": 2.7430058905903043, "LP-Greedy": 1.6880987805172503, "LP-Max": 1.6880987805172503, "LP-Greedy+": 1.6880987805172503}, "inst": {"N": 6, "src": [0, 4, 5, 1, 3, 4, 2, 4, 1, 4, 1, 3, 2, 0, 2, 1, 4, 5, 2, 1, 1, 4, 4, 2], "dst": [5, 1, 1, 3, 2, 0, 4, 2, 4, 5, 5, 0, 5, 5, 0, 3, 4, 0, 1, 2, 4, 2, 1, 1], "size": [30.0, 6.0, 270.0, 62.0, 5.0, 7.0, 76.0, 63.0, 144.0, 186.0, 16.0, 203.0, 89.0, 79.0, 103.0, 200.0, 270.0, 60.0, 14.0, 148.0, 1.0, 3.0, 6.0, 8.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [9.692578466483011, 2.875907685609528, 55.850467104014385, 217.552881960521, 122.60716988804893, 550.5086834983872], "delta": [0.0, 0.0, 201.77478967651322, 3.2466380829955064, 2.155983301208812, 4.051691571093546]}, "wall": 27.376208543777466}
{"target": "Weaver-R", "seed": 4, "iters": 2000, "size": "large", "best": 2.7328217550009315, "scores": {"Greedy": 7.164246527776553, "Greedy-R": 1.909769481463738, "Weaver-R": 2.7328217550009315, "LP-Greedy": 1.0002676426788817, "LP-Max": 1.0113338647495334, "LP-Greedy+": 1.0002676426788817}, "inst": {"N": 6, "src": [5, 4, 5, 5, 3, 4, 5, 1, 2, 0, 1, 3, 2, 4, 5, 4, 2, 5, 2, 3, 1, 4, 4, 4], "dst": [3, 1, 3, 2, 2, 0, 0, 3, 1, 4, 5, 0, 5, 4, 5, 4, 1, 2, 1, 2, 4, 2, 3, 0], "size": [49.0, 2.0, 98.0, 9.0, 5.0, 25.0, 43.0, 118.0, 1493.0, 241.0, 13.0, 1920.0, 176.0, 168.0, 196.0, 1764.0, 266.0, 695.0, 4.0, 45.0, 1.0, 3.0, 172.0, 154.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [5.7129513530109435, 1.1632525802548581, 5396.84215827217, 210.0, 8997.410973652744, 193.77753073751396], "delta": [0.0, 0.0, 7.95203885882209, 7.156803321663113, 29.554846902961934, 7.162449817822107]}, "wall": 33.65797662734985}
{"target": "LP-Greedy", "seed": 4, "iters": 2000, "size": "large", "best": 2.1263416269740256, "scores": {"Greedy": 45.50827694833943, "Greedy-R": 1.0299268245419595, "Weaver-R": 1.0299268245419595, "LP-Greedy": 2.1263416269740256, "LP-Max": 1.195410605203301, "LP-Greedy+": 1.0299268245419595}, "inst": {"N": 6, "src": [4, 5, 5, 3, 5, 5, 3, 4, 0, 3, 4, 3, 2, 2, 4, 1, 4, 5, 3, 3, 1, 5, 0, 2], "dst": [5, 1, 0, 4, 5, 4, 5, 3, 3, 5, 1, 2, 2, 4, 2, 2, 0, 4, 4, 5, 4, 2, 0, 1], "size": [27.0, 50.0, 50.0, 117.0, 85.0, 44.0, 43.0, 99.0, 79.0, 146.0, 17.0, 23.0, 20.0, 109.0, 129.0, 60.0, 30.0, 93.0, 350.0, 58.0, 7.0, 27.0, 142.0, 68.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [2.121587955457886, 1.9380152195859215, 55.850467104014385, 210.0, 62.0, 288.613788886003], "delta": [0.0, 0.0, 280.5712182685598, 5.523475508715332, 10.0, 6.9247370922578435]}, "wall": 44.69548320770264}
{"target": "LP-Max", "seed": 4, "iters": 2000, "size": "large", "best": 2.609990402422764, "scores": {"Greedy": 25.123303450247676, "Greedy-R": 1.387850720122785, "Weaver-R": 1.5175952984491599, "LP-Greedy": 1.39012858641842, "LP-Max": 2.609990402422764, "LP-Greedy+": 1.387850720122785}, "inst": {"N": 6, "src": [4, 5, 5, 3, 5, 5, 5, 2, 5, 3, 4, 3, 0, 4, 2, 1, 4, 5, 1, 4, 2, 5, 0, 2], "dst": [5, 2, 1, 4, 5, 5, 5, 2, 4, 5, 1, 0, 1, 3, 3, 4, 5, 4, 1, 5, 1, 0, 2, 4], "size": [13.0, 50.0, 33.0, 165.0, 85.0, 56.0, 34.0, 98.0, 81.0, 190.0, 21.0, 50.0, 13.0, 302.0, 158.0, 16.0, 113.0, 93.0, 34.0, 118.0, 2.0, 12.0, 41.0, 303.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.5311122151735952, 1.4632505292951679, 33.93217463783822, 104.19223245535002, 100.79486893017531, 534.1586628581385], "delta": [0.0, 0.0, 309.3665300296112, 9.032939102133946, 9.04508833897631, 8.107281771751165]}, "wall": 41.77782320976257}
{"target": "LP-Greedy+", "seed": 4, "iters": 2000, "size": "large", "best": 2.2545385892761267, "scores": {"Greedy": 3.139534679051672, "Greedy-R": 2.2545385892761267, "Weaver-R": 2.2572722162524883, "LP-Greedy": 2.2545385892761267, "LP-Max": 1.5604825843231123, "LP-Greedy+": 2.2545385892761267}, "inst": {"N": 6, "src": [0, 5, 2, 1, 5, 5, 3, 2, 3, 3, 4, 2, 0, 4, 4, 4, 1, 3, 1, 1, 0, 4, 5, 2], "dst": [4, 2, 4, 4, 5, 5, 5, 2, 4, 5, 1, 3, 4, 0, 3, 2, 5, 3, 2, 0, 2, 5, 1, 4], "size": [7.0, 43.0, 609.0, 58.0, 53.0, 30.0, 83.0, 81.0, 80.0, 282.0, 15.0, 186.0, 10.0, 4.0, 72.0, 84.0, 326.0, 83.0, 69.0, 22.0, 1.0, 3.0, 230.0, 19.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.5311122151735952, 0.5282475709574976, 55.850467104014385, 85.8824033997881, 330.5227688157721, 10000.0], "delta": [0.0, 0.0, 309.3665300296112, 5.598683472908644, 6.094688375811945, 6.657942209538637]}, "wall": 32.888718366622925}
{"target": "Greedy", "seed": 5, "iters": 2000, "size": "large", "best": 67044.50432289293, "scores": {"Greedy": 67044.50432289293, "Greedy-R": 1.1924311330923698, "Weaver-R": 1.1924311330923696, "LP-Greedy": 1.109719146981916, "LP-Max": 1.284841005982359, "LP-Greedy+": 1.109719146981916}, "inst": {"N": 6, "src": [0, 3, 5, 3, 2, 4, 5, 0, 3, 0, 1, 0, 3, 2, 0, 4, 0, 0, 3, 4, 1, 2, 3, 2], "dst": [3, 4, 1, 5, 5, 2, 0, 0, 2, 5, 0, 1, 5, 4, 2, 2, 2, 4, 1, 0, 2, 5, 3, 5], "size": [3.0, 18.0, 77.0, 82.0, 4.0, 1.0, 49.0, 4.0, 3.0, 31.0, 32.0, 38.0, 57.0, 71.0, 67.0, 8.0, 29.0, 49.0, 3.0, 10.0, 77.0, 10.0, 35.0, 27.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [93.9249211927831, 243.17029874202137, 300.1258630219465, 347.90890579165267, 50.51929567348227, 1.3146603556248313], "delta": [0.0, 0.0, 0.5, 10000.0, 12.634472069533386, 7.162439993240145]}, "wall": 30.679330348968506}
{"target": "Greedy-R", "seed": 5, "iters": 2000, "size": "large", "best": 3.087606440574381, "scores": {"Greedy": 4.106453060995113, "Greedy-R": 3.087606440574381, "Weaver-R": 3.0547971959374256, "LP-Greedy": 3.087606440574381, "LP-Max": 2.7639990215611943, "LP-Greedy+": 3.087606440574381}, "inst": {"N": 6, "src": [4, 5, 5, 2, 2, 2, 5, 0, 3, 4, 1, 1, 3, 3, 3, 4, 4, 0, 4, 2, 2, 2, 3, 3], "dst": [1, 4, 0, 5, 5, 4, 0, 5, 3, 1, 5, 1, 3, 3, 0, 2, 5, 5, 3, 5, 2, 5, 3, 0], "size": [125.0, 49.0, 19.0, 98.0, 6.0, 36.0, 79.0, 88.0, 29.0, 125.0, 4.0, 25.0, 64.0, 14.0, 242.0, 2.0, 15.0, 22.0, 37.0, 26.0, 30.0, 6.0, 3.0, 19.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.9046957279758743, 1.2729894227454288, 193.6111050635436, 98.56228979585953, 44.777935086409315, 0.5], "delta": [0.0, 0.0, 1.973259413258297, 16.392110194574876, 2.218016270111085, 4.589865255573174]}, "wall": 28.212666749954224}
{"target": "Weaver-R", "seed": 5, "iters": 2000, "size": "large", "best": 2.598702351385115, "scores": {"Greedy": 7.064815827428104, "Greedy-R": 1.4338916828697477, "Weaver-R": 2.598702351385115, "LP-Greedy": 1.4037370118980537, "LP-Max": 1.4037370118980537, "LP-Greedy+": 1.4037370118980537}, "inst": {"N": 6, "src": [4, 1, 0, 2, 2, 2, 4, 0, 3, 3, 1, 1, 3, 3, 2, 4, 1, 2, 3, 4, 1, 2, 3, 2], "dst": [0, 5, 0, 5, 5, 2, 0, 0, 1, 4, 1, 3, 5, 1, 1, 2, 5, 3, 1, 0, 1, 5, 3, 5], "size": [46.0, 68.0, 52.0, 47.0, 4.0, 126.0, 87.0, 12.0, 5.0, 72.0, 15.0, 13.0, 53.0, 5.0, 139.0, 8.0, 2.0, 1.0, 1.0, 38.0, 9.0, 8.0, 31.0, 10.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.9046957279758743, 2.2649163081120887, 184.32075738570066, 98.56228979585953, 21.9614833593447, 0.5], "delta": [0.0, 0.0, 2.789517535002518, 16.392110194574876, 3.0445943902154244, 4.589865255573174]}, "wall": 31.650272846221924}
{"target": "LP-Greedy", "seed": 5, "iters": 2000, "size": "large", "best": 2.165841494903181, "scores": {"Greedy": 7.296889271335543, "Greedy-R": 1.3501745984266713, "Weaver-R": 1.3501745984266713, "LP-Greedy": 2.165841494903181, "LP-Max": 1.1958158305815358, "LP-Greedy+": 1.3501745984266713}, "inst": {"N": 6, "src": [4, 4, 5, 4, 2, 3, 5, 1, 3, 0, 2, 3, 3, 2, 0, 2, 0, 1, 0, 5, 1, 3, 5, 2], "dst": [1, 2, 5, 4, 1, 5, 0, 5, 4, 2, 3, 5, 5, 4, 5, 2, 5, 3, 5, 2, 2, 5, 3, 1], "size": [70.0, 65.0, 25.0, 17.0, 36.0, 25.0, 80.0, 43.0, 64.0, 71.0, 25.0, 3.0, 128.0, 11.0, 79.0, 3.0, 18.0, 49.0, 34.0, 44.0, 65.0, 10.0, 44.0, 39.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.9403372257619522, 5.7585790188391615, 148.78039417190334, 98.56228979585953, 35.81137146410638, 0.5], "delta": [0.0, 0.0, 1.9932498763910302, 16.392110194574876, 4.623774769966226, 4.589865255573174]}, "wall": 34.9530553817749}
{"target": "LP-Max", "seed": 5, "iters": 2000, "size": "large", "best": 3.109169861618932, "scores": {"Greedy": 4.002495712934839, "Greedy-R": 1.0719807902407659, "Weaver-R": 1.0719807902407659, "LP-Greedy": 1.7997975485203461, "LP-Max": 3.109169861618932, "LP-Greedy+": 1.0719807902407659}, "inst": {"N": 6, "src": [5, 4, 0, 3, 2, 5, 3, 1, 5, 0, 2, 2, 3, 2, 0, 3, 1, 2, 5, 5, 1, 1, 2, 2], "dst": [1, 2, 0, 3, 5, 1, 4, 4, 0, 2, 5, 3, 1, 4, 0, 2, 4, 3, 1, 2, 2, 3, 3, 1], "size": [23.0, 68.0, 8.0, 53.0, 83.0, 2.0, 54.0, 89.0, 103.0, 83.0, 22.0, 2.0, 110.0, 104.0, 90.0, 1.0, 5.0, 15.0, 23.0, 47.0, 84.0, 31.0, 44.0, 21.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.2623418786201879, 1.75690734955988, 473.6961225091715, 1023.6239937941507, 23.97812182578157, 0.5], "delta": [0.0, 0.0, 3.6182135724424827, 7.0, 2.190994455264603, 8.02528813067257]}, "wall": 41.23007416725159}
{"target": "LP-Greedy+", "seed": 5, "iters": 2000, "size": "large", "best": 2.3550068043509245, "scores": {"Greedy": 9.755443254286261, "Greedy-R": 2.3550068043509245, "Weaver-R": 2.3429508567686987, "LP-Greedy": 2.3550068043509245, "LP-Max": 2.0120559475822257, "LP-Greedy+": 2.3550068043509245}, "inst": {"N": 6, "src": [0, 4, 2, 4, 2, 3, 3, 0, 3, 1, 3, 0, 3, 3, 5, 4, 1, 2, 3, 2, 5, 3, 4, 1], "dst": [3, 2, 1, 2, 5, 1, 5, 0, 3, 2, 5, 3, 5, 5, 3, 2, 5, 3, 1, 0, 2, 5, 3, 5], "size": [12.0, 68.0, 197.0, 30.0, 4.0, 80.0, 43.0, 15.0, 159.0, 129.0, 11.0, 25.0, 41.0, 12.0, 109.0, 8.0, 2.0, 1.0, 1.0, 13.0, 114.0, 31.0, 39.0, 55.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.5315941178046553, 8.393784116794698, 127.65608544996773, 98.56228979585953, 32.15312465058795, 0.5], "delta": [0.0, 0.0, 1.4506277787632087, 16.392110194574876, 3.0445943902154244, 4.589865255573174]}, "wall": 31.536853075027466}
{"target": "Greedy", "seed": 6, "iters": 2000, "size": "large", "best": 95605.70579978739, "scores": {"Greedy": 95605.70579978739, "Greedy-R": 1.041719443210359, "Weaver-R": 1.041719443210359, "LP-Greedy": 1.2294971969220974, "LP-Max": 1.1927809421066393, "LP-Greedy+": 1.041719443210359}, "inst": {"N": 6, "src": [5, 3, 3, 0, 4, 2, 2, 4, 0, 1, 0, 3, 2, 4, 5, 3, 5, 2, 4, 0, 5, 2, 3, 0], "dst": [4, 2, 3, 0, 0, 1, 3, 3, 3, 3, 4, 3, 3, 2, 0, 3, 2, 4, 5, 3, 3, 1, 3, 3], "size": [49.0, 76.0, 1.0, 39.0, 40.0, 81.0, 17.0, 6.0, 20.0, 1.0, 3.0, 47.0, 3.0, 5.0, 30.0, 7.0, 89.0, 7.0, 36.0, 30.0, 1.0, 78.0, 58.0, 100.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [356.39532540220455, 2.6257884974903662, 163.13019256725778, 85.4796948258626, 454.59582133980933, 359.79250705741686], "delta": [0.0, 0.0, 0.5747387460479862, 0.9127367974243027, 0.5, 10000.0]}, "wall": 34.27497887611389}
{"target": "Greedy-R", "seed": 6, "iters": 2000, "size": "large", "best": 2.9722403018010914, "scores": {"Greedy": 1713.033755028523, "Greedy-R": 2.9722403018010914, "Weaver-R": 2.9722403018010914, "LP-Greedy": 1.9855606255998408, "LP-Max": 1.5146678676967502, "LP-Greedy+": 1.9855606255998408}, "inst": {"N": 6, "src": [2, 5, 3, 2, 3, 0, 2, 2, 0, 3, 1, 3, 2, 4, 4, 1, 4, 4, 5, 0, 4, 1, 0, 0], "dst": [5, 1, 3, 5, 0, 1, 1, 4, 2, 3, 1, 0, 5, 5, 5, 4, 3, 3, 0, 2, 5, 5, 3, 2], "size": [85.0, 34.0, 1.0, 39.0, 19.0, 26.0, 13.0, 86.0, 61.0, 3.0, 117.0, 19.0, 1.0, 54.0, 33.0, 8.0, 68.0, 42.0, 32.0, 22.0, 5.0, 33.0, 73.0, 18.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.6365114264573735, 4.4448034266622365, 643.7416508089095, 120.784552642955, 0.5297113986055573, 4803.066015607915], "delta": [0.0, 0.0, 9.621491290957824, 9.091326145920235, 10000.0, 5597.793867256051]}, "wall": 27.924811363220215}
{"target": "Weaver-R", "seed": 6, "iters": 2000, "size": "large", "best": 2.9559099662418746, "scores": {"Greedy": 1632.914366904905, "Greedy-R": 1.8419391155750882, "Weaver-R": 2.9559099662418746, "LP-Greedy": 1.1346344951942544, "LP-Max": 1.1346344951942544, "LP-Greedy+": 1.1346344951942544}, "inst": {"N": 6, "src": [3, 5, 3, 0, 4, 0, 0, 1, 0, 3, 0, 3, 2, 4, 5, 1, 4, 4, 5, 4, 4, 1, 4, 0], "dst": [4, 2, 3, 0, 0, 3, 0, 2, 3, 3, 4, 2, 5, 4, 0, 4, 0, 0, 3, 0, 5, 4, 1, 1], "size": [68.0, 46.0, 1.0, 7.0, 19.0, 103.0, 85.0, 31.0, 61.0, 1.0, 1.0, 26.0, 1.0, 59.0, 10.0, 11.0, 77.0, 66.0, 20.0, 64.0, 3.0, 148.0, 79.0, 47.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [2.7252311891975727, 6.59868660689359, 520.468358592503, 92.10272468432058, 0.5297113986055573, 4803.066015607915], "delta": [0.0, 0.0, 10.0, 9.091326145920235, 10000.0, 5597.793867256051]}, "wall": 29.466099977493286}
{"target": "LP-Greedy", "seed": 6, "iters": 2000, "size": "large", "best": 2.393892267534708, "scores": {"Greedy": 3.9204594460700957, "Greedy-R": 1.5484303159053865, "Weaver-R": 1.5484303159053863, "LP-Greedy": 2.393892267534708, "LP-Max": 1.2254448512380052, "LP-Greedy+": 1.5484303159053865}, "inst": {"N": 6, "src": [2, 4, 3, 4, 4, 2, 5, 2, 2, 4, 0, 0, 2, 5, 5, 1, 4, 2, 2, 3, 4, 1, 5, 0], "dst": [5, 0, 3, 5, 3, 1, 4, 4, 0, 3, 1, 5, 2, 5, 3, 2, 5, 0, 4, 2, 5, 5, 0, 3], "size": [85.0, 65.0, 14.0, 26.0, 73.0, 8.0, 9.0, 86.0, 22.0, 30.0, 141.0, 29.0, 13.0, 11.0, 51.0, 51.0, 28.0, 42.0, 81.0, 160.0, 2.0, 52.0, 566.0, 40.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.5232086487077054, 7.105332394275705, 10000.0, 51.01410127826947, 0.5297113986055573, 8095.15656246816], "delta": [0.0, 0.0, 14.806837160471835, 102.27629240649054, 10000.0, 14.513690881983393]}, "wall": 39.273826599121094}
{"target": "LP-Max", "seed": 6, "iters": 2000, "size": "large", "best": 2.6021953064809766, "scores": {"Greedy": 6.366249009017848, "Greedy-R": 1.3108934855093353, "Weaver-R": 1.3108934855093353, "LP-Greedy": 1.9972155518791974, "LP-Max": 2.6021953064809766, "LP-Greedy+": 1.3108934855093353}, "inst": {"N": 6, "src": [5, 3, 1, 0, 4, 0, 3, 2, 0, 3, 1, 3, 2, 4, 2, 5, 1, 2, 2, 5, 3, 1, 1, 3], "dst": [0, 0, 1, 0, 3, 3, 4, 4, 3, 4, 1, 1, 5, 2, 5, 0, 4, 4, 4, 0, 1, 5, 3, 1], "size": [15.0, 99.0, 8.0, 35.0, 12.0, 264.0, 80.0, 159.0, 42.0, 47.0, 174.0, 44.0, 5.0, 2.0, 41.0, 96.0, 25.0, 1.0, 28.0, 139.0, 50.0, 58.0, 16.0, 17.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.5010085794987942, 0.5, 228.71074915800273, 51.01410127826947, 1052.0327774610923, 1445.8435479183624], "delta": [0.0, 0.0, 9.94613484223954, 102.27629240649054, 16.0, 16.0]}, "wall": 46.22682309150696}
{"target": "LP-Greedy+", "seed": 6, "iters": 2000, "size": "large", "best": 1.9927869973672687, "scores": {"Greedy": 1674.7502000995637, "Greedy-R": 1.9927869973672687, "Weaver-R": 1.9927869973672687, "LP-Greedy": 1.9927869973672687, "LP-Max": 1.1961055265959077, "LP-Greedy+": 1.9927869973672687}, "inst": {"N": 6, "src": [3, 3, 3, 0, 4, 0, 3, 4, 0, 3, 0, 3, 2, 4, 5, 1, 1, 2, 5, 3, 4, 3, 4, 0], "dst": [0, 0, 3, 0, 0, 1, 4, 4, 3, 3, 4, 4, 5, 2, 0, 4, 2, 4, 4, 0, 5, 4, 3, 1], "size": [15.0, 65.0, 1.0, 21.0, 12.0, 44.0, 48.0, 6.0, 65.0, 1.0, 1.0, 54.0, 1.0, 1.0, 19.0, 11.0, 32.0, 1.0, 72.0, 88.0, 3.0, 52.0, 87.0, 32.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [2.3639571296719475, 7.170324869175059, 680.5050157945602, 96.71307998040648, 0.5297113986055573, 4803.066015607915], "delta": [0.0, 0.0, 9.8913513702165, 9.117533191514932, 10000.0, 5597.793867256051]}, "wall": 24.798667192459106}
{"target": "Greedy", "seed": 7, "iters": 2000, "size": "large", "best": 4022912.015442231, "scores": {"Greedy": 4022912.015442231, "Greedy-R": 1.317503018670585, "Weaver-R": 1.3462124648683853, "LP-Greedy": 1.3686493392828585, "LP-Max": 1.3686493392828585, "LP-Greedy+": 1.317503018670585}, "inst": {"N": 6, "src": [3, 1, 2, 1, 1, 2, 3, 5, 0, 0, 5, 4, 5, 4, 4, 2, 1, 3, 1, 4, 0, 1, 3, 0], "dst": [0, 3, 2, 5, 5, 4, 5, 0, 0, 4, 4, 3, 1, 2, 4, 4, 5, 5, 1, 0, 1, 0, 2, 3], "size": [67.0, 9.0, 6.0, 1.0, 34.0, 15.0, 12.0, 6.0, 38.0, 37.0, 41.0, 94.0, 21.0, 26.0, 19.0, 20.0, 89.0, 7.0, 1.0, 1.0, 28.0, 10.0, 35.0, 37.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [4482.47593042475, 10000.0, 53.57886875162133, 2.3055935926259763, 2718.491419645404, 105.55471512150255], "delta": [0.0, 0.0, 1.2465601461939135, 1.6221311420937705, 10000.0, 1.250223288239509]}, "wall": 28.036935091018677}
{"target": "Greedy-R", "seed": 7, "iters": 2000, "size": "large", "best": 2.842140993237042, "scores": {"Greedy": 3.0038084220241195, "Greedy-R": 2.842140993237042, "Weaver-R": 1.8848382553028373, "LP-Greedy": 1.956059797418449, "LP-Max": 1.0, "LP-Greedy+": 1.956059797418449}, "inst": {"N": 6, "src": [3, 5, 0, 4, 2, 1, 3, 1, 5, 5, 5, 4, 5, 1, 3, 4, 3, 3, 1, 1, 0, 3, 0, 1], "dst": [5, 3, 2, 5, 2, 5, 5, 5, 0, 3, 2, 4, 0, 2, 4, 2, 5, 5, 4, 2, 1, 4, 4, 2], "size": [3.0, 26.0, 3.0, 1.0, 244.0, 67.0, 1.0, 19.0, 31.0, 54.0, 52.0, 57.0, 142.0, 328.0, 75.0, 45.0, 3.0, 7.0, 2.0, 1.0, 452.0, 22.0, 26.0, 320.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.4323631001937882, 1.895802033382028, 395.30864795690957, 30.20045951615531, 10000.0, 10000.0], "delta": [0.0, 0.0, 11.243726566320445, 9.925541268093863, 12.231538890877449, 12.093145870840877]}, "wall": 40.793949842453}
{"target": "Weaver-R", "seed": 7, "iters": 2000, "size": "large", "best": 2.921628694008491, "scores": {"Greedy": 30.412028059008183, "Greedy-R": 1.90192174583021, "Weaver-R": 2.921628694008491, "LP-Greedy": 1.6771749613159814, "LP-Max": 1.0, "LP-Greedy+": 1.6771749613159814}, "inst": {"N": 6, "src": [3, 5, 0, 4, 3, 1, 3, 2, 0, 2, 1, 2, 5, 0, 3, 4, 3, 3, 2, 1, 4, 4, 3, 5], "dst": [2, 3, 2, 2, 1, 5, 5, 5, 3, 3, 4, 2, 0, 3, 4, 2, 2, 5, 2, 2, 1, 3, 2, 0], "size": [14.0, 9.0, 3.0, 43.0, 89.0, 29.0, 2.0, 499.0, 88.0, 5.0, 40.0, 62.0, 27.0, 96.0, 19.0, 49.0, 97.0, 7.0, 31.0, 1.0, 313.0, 77.0, 6.0, 399.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.5, 0.6289393893289045, 10000.0, 28.99772517549033, 6176.445422813967, 3411.8793174645107], "delta": [0.0, 0.0, 13.032792392401173, 9.747545435932723, 132.20337974912312, 12.896266228780338]}, "wall": 29.75840926170349}
{"target": "LP-Greedy", "seed": 7, "iters": 2000, "size": "large", "best": 2.469114241599521, "scores": {"Greedy": 9.80795196582195, "Greedy-R": 1.6377698315081965, "Weaver-R": 1.6377698315081965, "LP-Greedy": 2.469114241599521, "LP-Max": 1.4641384942733406, "LP-Greedy+": 1.6377698315081965}, "inst": {"N": 6, "src": [5, 1, 4, 1, 4, 4, 1, 2, 0, 3, 1, 5, 2, 0, 3, 2, 2, 4, 0, 1, 4, 4, 3, 4], "dst": [3, 3, 5, 5, 0, 3, 3, 3, 3, 4, 0, 2, 0, 0, 4, 3, 5, 5, 4, 2, 1, 3, 2, 3], "size": [3.0, 5.0, 54.0, 2.0, 129.0, 46.0, 1.0, 413.0, 117.0, 102.0, 49.0, 163.0, 9.0, 129.0, 7.0, 8.0, 112.0, 16.0, 2.0, 25.0, 125.0, 69.0, 3.0, 32.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [6.351768712617323, 9.196451150085199, 958.3273776144971, 85.76178262495976, 2051.382375297096, 202.28808196218935], "delta": [0.0, 0.0, 33.68114144432149, 7.431382778112454, 8.313081313728688, 31.567762720457626]}, "wall": 36.896952867507935}
{"target": "LP-Max", "seed": 7, "iters": 2000, "size": "large", "best": 2.9100641980728192, "scores": {"Greedy": 10.379324688574515, "Greedy-R": 1.1080779166411936, "Weaver-R": 1.1080779166411936, "LP-Greedy": 1.4516618424349412, "LP-Max": 2.9100641980728192, "LP-Greedy+": 1.1080779166411936}, "inst": {"N": 6, "src": [5, 5, 4, 5, 3, 4, 2, 1, 0, 0, 1, 5, 4, 0, 2, 4, 0, 2, 1, 0, 2, 1, 2, 2], "dst": [5, 1, 5, 2, 2, 3, 3, 3, 3, 4, 2, 0, 0, 3, 2, 4, 2, 1, 4, 4, 0, 3, 1, 1], "size": [51.0, 1.0, 14.0, 51.0, 97.0, 53.0, 132.0, 97.0, 106.0, 85.0, 44.0, 116.0, 10.0, 96.0, 38.0, 5.0, 45.0, 7.0, 10.0, 2.0, 97.0, 136.0, 73.0, 28.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [3.0138784255605593, 1.8297452800584246, 958.3273776144971, 97.42272799142624, 418.8545114454112, 380.01940700261383], "delta": [0.0, 0.0, 64.71749613710706, 17.0, 17.153172340781207, 13.0]}, "wall": 53.19249939918518}
{"target": "LP-Greedy+", "seed": 7, "iters": 2000, "size": "large", "best": 2.0068212899089226, "scores": {"Greedy": 17.50018727062984, "Greedy-R": 2.0068212899089226, "Weaver-R": 1.998484157798017, "LP-Greedy": 2.206414973929627, "LP-Max": 1.4256835216160668, "LP-Greedy+": 2.0068212899089226}, "inst": {"N": 6, "src": [3, 5, 0, 4, 4, 5, 5, 5, 5, 2, 1, 4, 2, 0, 4, 2, 0, 3, 1, 1, 1, 3, 0, 4], "dst": [5, 3, 2, 5, 2, 4, 2, 4, 0, 3, 2, 3, 0, 2, 2, 3, 2, 5, 4, 4, 4, 1, 2, 2], "size": [9.0, 15.0, 3.0, 1.0, 43.0, 33.0, 72.0, 453.0, 18.0, 2.0, 29.0, 447.0, 15.0, 184.0, 58.0, 7.0, 146.0, 3.0, 2.0, 51.0, 185.0, 6.0, 30.0, 42.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [4.013541986497336, 0.668380384248964, 958.3273776144971, 34.13730923222477, 1077.5881311384082, 269.6304341092054], "delta": [0.0, 0.0, 85.52930928460236, 9.242347390831734, 14.52617281232322, 13.0]}, "wall": 28.75019335746765}
{"target": "Greedy", "seed": 8, "iters": 2000, "size": "large", "best": 48605.01389519733, "scores": {"Greedy": 48605.01389519733, "Greedy-R": 1.5627987630894131, "Weaver-R": 2.4166113025242497, "LP-Greedy": 1.5956888545425747, "LP-Max": 1.2299034198818999, "LP-Greedy+": 1.5627987630894131}, "inst": {"N": 6, "src": [1, 5, 1, 5, 1, 2, 4, 2, 0, 5, 3, 3, 1, 0, 4, 5, 2, 4, 2, 5, 5, 5, 2, 0], "dst": [0, 4, 1, 0, 2, 4, 4, 1, 2, 5, 1, 5, 0, 2, 0, 2, 4, 1, 5, 0, 5, 2, 1, 1], "size": [42.0, 22.0, 1.0, 29.0, 82.0, 18.0, 40.0, 33.0, 41.0, 51.0, 2.0, 1.0, 37.0, 2.0, 60.0, 23.0, 37.0, 44.0, 57.0, 22.0, 114.0, 35.0, 1.0, 5.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [142.39888610518707, 6.871092364384993, 147.369291444266, 352.96816421392276, 36.824016888977326, 113.24140751861958], "delta": [0.0, 0.0, 10000.0, 0.5, 0.5, 0.5]}, "wall": 33.74403405189514}
{"target": "Greedy-R", "seed": 8, "iters": 2000, "size": "large", "best": 2.9714095389646413, "scores": {"Greedy": 15.688287939798643, "Greedy-R": 2.9714095389646413, "Weaver-R": 1.7548590392184793, "LP-Greedy": 1.5675000090513818, "LP-Max": 1.4101988061272317, "LP-Greedy+": 1.5675000090513818}, "inst": {"N": 6, "src": [4, 0, 5, 1, 1, 4, 2, 5, 2, 5, 0, 3, 1, 2, 2, 2, 2, 4, 3, 1, 5, 1, 2, 0], "dst": [1, 5, 1, 5, 2, 1, 1, 1, 2, 5, 2, 5, 0, 3, 3, 3, 2, 2, 3, 4, 5, 2, 1, 1], "size": [172.0, 2.0, 4.0, 46.0, 51.0, 133.0, 10.0, 26.0, 46.0, 12.0, 35.0, 3.0, 6.0, 57.0, 40.0, 23.0, 6.0, 17.0, 318.0, 1.0, 182.0, 22.0, 2.0, 5.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [16.845052170968597, 5.583557598719908, 6.696196222961835, 293.11019417193336, 39.75293862044874, 8336.191622163204], "delta": [0.0, 0.0, 4182.8740261621115, 1.454574941051347, 1.0, 10.377836210666585]}, "wall": 27.31675934791565}
{"target": "Weaver-R", "seed": 8, "iters": 2000, "size": "large", "best": 3.952599433332232, "scores": {"Greedy": 17.71954323471705, "Greedy-R": 2.6268947270211593, "Weaver-R": 3.952599433332232, "LP-Greedy": 2.6268947270211593, "LP-Max": 1.3011900207100862, "LP-Greedy+": 2.6268947270211593}, "inst": {"N": 6, "src": [3, 0, 1, 3, 1, 1, 5, 1, 3, 5, 2, 1, 1, 0, 4, 0, 2, 4, 5, 1, 5, 2, 2, 0], "dst": [0, 3, 4, 4, 5, 4, 4, 5, 0, 1, 2, 4, 0, 3, 1, 2, 5, 3, 2, 4, 4, 4, 1, 1], "size": [244.0, 7.0, 43.0, 15.0, 55.0, 40.0, 98.0, 121.0, 78.0, 45.0, 58.0, 6.0, 7.0, 55.0, 113.0, 17.0, 50.0, 17.0, 11.0, 1.0, 85.0, 5.0, 2.0, 5.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [7.10721053288044, 0.5, 6.696196222961835, 1267.1487860864595, 48.2620392682879, 8336.191622163204], "delta": [0.0, 0.0, 4182.8740261621115, 2.8454831707243233, 1.0068864647169433, 13.43982303629315]}, "wall": 22.515225410461426}
{"target": "LP-Greedy", "seed": 8, "iters": 2000, "size": "large", "best": 3.5258338579157087, "scores": {"Greedy": 1.992657360097008, "Greedy-R": 2.7482764203230974, "Weaver-R": 2.7482764203230974, "LP-Greedy": 3.5258338579157087, "LP-Max": 1.4942622311980538, "LP-Greedy+": 2.7482764203230974}, "inst": {"N": 6, "src": [4, 1, 1, 3, 1, 5, 3, 2, 3, 5, 0, 2, 1, 2, 3, 1, 0, 0, 3, 2, 4, 1, 5, 3], "dst": [3, 0, 0, 1, 3, 4, 2, 3, 0, 5, 1, 5, 4, 3, 0, 0, 2, 5, 2, 0, 4, 2, 1, 0], "size": [42.0, 7.0, 1.0, 810.0, 124.0, 31.0, 169.0, 56.0, 36.0, 559.0, 39.0, 31.0, 6.0, 23.0, 12.0, 8.0, 52.0, 43.0, 88.0, 61.0, 370.0, 6.0, 3.0, 5.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [3.5436705127184176, 0.5, 6.696196222961835, 10000.0, 39.47881655337137, 10000.0], "delta": [0.0, 0.0, 4182.8740261621115, 2.8158686329169424, 1.0, 2.733456646959177]}, "wall": 39.72732186317444}
{"target": "LP-Max", "seed": 8, "iters": 2000, "size": "large", "best": 3.6300754837778744, "scores": {"Greedy": 10.256941242490035, "Greedy-R": 2.2671838158590485, "Weaver-R": 2.2500417917066784, "LP-Greedy": 2.2671838158590485, "LP-Max": 3.6300754837778744, "LP-Greedy+": 2.2671838158590485}, "inst": {"N": 6, "src": [4, 0, 0, 4, 1, 1, 3, 0, 3, 5, 0, 2, 2, 2, 1, 2, 5, 4, 3, 2, 5, 1, 3, 1], "dst": [1, 0, 4, 1, 5, 4, 5, 2, 0, 1, 5, 3, 0, 3, 2, 3, 4, 1, 3, 0, 4, 4, 4, 0], "size": [1839.0, 6.0, 7.0, 634.0, 63.0, 48.0, 84.0, 18.0, 71.0, 40.0, 39.0, 61.0, 21.0, 38.0, 42.0, 61.0, 6.0, 8.0, 80.0, 58.0, 441.0, 36.0, 5.0, 34.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [8.353052089217748, 2.4627617930457277, 6.696196222961835, 10000.0, 39.75293862044874, 8336.191622163204], "delta": [0.0, 0.0, 4182.8740261621115, 3.0, 1.0, 11.265678226391936]}, "wall": 29.220541954040527}
{"target": "LP-Greedy+", "seed": 8, "iters": 2000, "size": "large", "best": 2.7104195619622407, "scores": {"Greedy": 18.771075471795804, "Greedy-R": 2.7104195619622407, "Weaver-R": 2.2805385024648572, "LP-Greedy": 2.7104195619622407, "LP-Max": 2.7104195619622407, "LP-Greedy+": 2.7104195619622407}, "inst": {"N": 6, "src": [2, 0, 1, 3, 1, 2, 5, 1, 0, 5, 2, 2, 1, 2, 2, 2, 2, 3, 5, 4, 4, 1, 1, 0], "dst": [1, 5, 1, 0, 0, 1, 1, 5, 4, 5, 1, 3, 0, 3, 3, 3, 4, 1, 3, 4, 4, 2, 1, 1], "size": [137.0, 20.0, 1.0, 383.0, 85.0, 24.0, 49.0, 28.0, 17.0, 20.0, 7.0, 28.0, 16.0, 57.0, 40.0, 23.0, 3.0, 44.0, 318.0, 5.0, 283.0, 2.0, 4.0, 5.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [4.262206211715387, 0.5, 6.696196222961835, 352.96816421392276, 49.19379191615219, 8336.191622163204], "delta": [0.0, 0.0, 4182.8740261621115, 1.5335619862560097, 1.0, 11.049950550042821]}, "wall": 22.992798805236816}
{"target": "Greedy", "seed": 9, "iters": 2000, "size": "large", "best": 36238.22530240696, "scores": {"Greedy": 36238.22530240696, "Greedy-R": 1.3962670541262163, "Weaver-R": 1.3623712383875317, "LP-Greedy": 1.3623712383875317, "LP-Max": 1.3623712383875317, "LP-Greedy+": 1.3623712383875317}, "inst": {"N": 6, "src": [1, 5, 2, 2, 3, 0, 2, 5, 3, 1, 5, 0, 2, 3, 4, 1, 1, 1, 5, 0, 4, 3, 0, 0], "dst": [2, 1, 0, 2, 0, 5, 4, 5, 0, 1, 5, 5, 5, 3, 0, 4, 5, 0, 2, 5, 3, 5, 2, 0], "size": [19.0, 132.0, 29.0, 120.0, 4.0, 59.0, 24.0, 57.0, 20.0, 35.0, 18.0, 13.0, 12.0, 12.0, 33.0, 32.0, 10.0, 64.0, 22.0, 5.0, 131.0, 6.0, 107.0, 2.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [43.40516993542052, 2.069149438891818, 13.213711049214298, 128.17696343671497, 150.03402088134058, 364.5216351499415], "delta": [0.0, 0.0, 1493.8598790697404, 0.5182159767380989, 0.5, 10000.0]}, "wall": 20.17415189743042}
{"target": "Greedy-R", "seed": 9, "iters": 2000, "size": "large", "best": 2.795135632686683, "scores": {"Greedy": 366.4690462485183, "Greedy-R": 2.795135632686683, "Weaver-R": 1.5515761118943348, "LP-Greedy": 1.255052677176751, "LP-Max": 1.255052677176751, "LP-Greedy+": 1.255052677176751}, "inst": {"N": 6, "src": [2, 5, 3, 0, 2, 3, 1, 4, 2, 2, 5, 0, 5, 5, 4, 5, 1, 0, 4, 2, 4, 2, 5, 0], "dst": [4, 0, 2, 4, 1, 2, 0, 2, 1, 4, 5, 5, 5, 0, 3, 4, 3, 4, 2, 4, 5, 2, 1, 0], "size": [27.0, 77.0, 69.0, 91.0, 11.0, 158.0, 37.0, 50.0, 64.0, 7.0, 69.0, 10.0, 57.0, 48.0, 22.0, 60.0, 54.0, 27.0, 16.0, 98.0, 66.0, 2.0, 10.0, 1.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.8922147390847631, 1.7396722365876365, 195.0715082661824, 176.68205236518347, 61.0, 9848.4323521953], "delta": [0.0, 0.0, 2613.5839080083047, 6.596758192917615, 2.0, 22.03875504034701]}, "wall": 32.981210708618164}
{"target": "Weaver-R", "seed": 9, "iters": 2000, "size": "large", "best": 3.0801751105134256, "scores": {"Greedy": 652.7828825467809, "Greedy-R": 3.0801751105134256, "Weaver-R": 3.0801751105134256, "LP-Greedy": 1.8466723611666471, "LP-Max": 1.8466723611666471, "LP-Greedy+": 1.8466723611666471}, "inst": {"N": 6, "src": [1, 5, 5, 1, 0, 4, 2, 5, 4, 0, 4, 1, 2, 5, 4, 1, 1, 5, 4, 0, 4, 2, 3, 0], "dst": [2, 0, 0, 3, 1, 5, 4, 0, 5, 1, 5, 2, 2, 1, 0, 4, 0, 1, 0, 3, 3, 2, 0, 0], "size": [6.0, 49.0, 98.0, 134.0, 59.0, 304.0, 11.0, 17.0, 13.0, 90.0, 108.0, 179.0, 37.0, 336.0, 2.0, 35.0, 3.0, 15.0, 13.0, 179.0, 80.0, 5.0, 10.0, 1.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [3.809706950229706, 0.8415008238182146, 195.0715082661824, 158.53441337460447, 61.0, 9848.4323521953], "delta": [0.0, 0.0, 1493.8598790697404, 1.450439448961787, 2.380198851410668, 14.153112263051908]}, "wall": 25.49714684486389}
{"target": "LP-Greedy", "seed": 9, "iters": 2000, "size": "large", "best": 3.143238266219104, "scores": {"Greedy": 825.4834882923769, "Greedy-R": 1.5882437437079084, "Weaver-R": 1.716552309649914, "LP-Greedy": 3.143238266219104, "LP-Max": 1.6848481772817097, "LP-Greedy+": 1.5882437437079084}, "inst": {"N": 6, "src": [1, 5, 5, 4, 0, 3, 3, 4, 2, 0, 5, 2, 5, 5, 4, 2, 1, 0, 5, 2, 4, 2, 5, 0], "dst": [3, 0, 0, 4, 1, 5, 2, 4, 3, 3, 5, 4, 5, 0, 2, 4, 5, 1, 0, 4, 5, 4, 1, 0], "size": [11.0, 91.0, 98.0, 112.0, 87.0, 38.0, 47.0, 11.0, 10.0, 177.0, 26.0, 8.0, 59.0, 129.0, 109.0, 240.0, 14.0, 39.0, 20.0, 15.0, 88.0, 17.0, 17.0, 1.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [3.7405548161449444, 0.8415008238182146, 195.0715082661824, 122.37677043462195, 61.0, 1217.5837493386784], "delta": [0.0, 0.0, 1493.8598790697404, 2.0, 2.0, 3.0690818754254376]}, "wall": 28.720892190933228}
{"target": "LP-Max", "seed": 9, "iters": 2000, "size": "large", "best": 3.0180621873554188, "scores": {"Greedy": 283.9191840976787, "Greedy-R": 1.4250214831002184, "Weaver-R": 1.4250214831002184, "LP-Greedy": 1.7670587749222069, "LP-Max": 3.0180621873554188, "LP-Greedy+": 1.4250214831002184}, "inst": {"N": 6, "src": [3, 5, 5, 1, 0, 3, 2, 2, 3, 4, 0, 5, 3, 5, 4, 5, 0, 0, 3, 2, 1, 2, 4, 0], "dst": [3, 0, 0, 4, 1, 5, 2, 4, 5, 1, 1, 2, 5, 2, 4, 4, 2, 1, 3, 4, 5, 5, 1, 2], "size": [19.0, 47.0, 106.0, 64.0, 116.0, 160.0, 39.0, 44.0, 4.0, 145.0, 12.0, 9.0, 67.0, 41.0, 65.0, 12.0, 119.0, 22.0, 5.0, 67.0, 177.0, 15.0, 80.0, 3.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [2.2124003045137206, 0.9744988309197024, 195.0715082661824, 131.6534817314847, 64.89516630305678, 9848.4323521953], "delta": [0.0, 0.0, 1493.8598790697404, 2.0, 2.0, 9.172837815929512]}, "wall": 23.48978900909424}
{"target": "LP-Greedy+", "seed": 9, "iters": 2000, "size": "large", "best": 2.1103892175331462, "scores": {"Greedy": 9.27814911178391, "Greedy-R": 2.1103892175331462, "Weaver-R": 1.9815880559499701, "LP-Greedy": 2.1147318029847795, "LP-Max": 1.9896381285489184, "LP-Greedy+": 2.1103892175331462}, "inst": {"N": 6, "src": [3, 5, 5, 2, 0, 4, 4, 5, 0, 0, 5, 2, 5, 5, 4, 5, 2, 0, 3, 1, 4, 2, 5, 4], "dst": [3, 0, 0, 2, 1, 0, 5, 1, 3, 5, 5, 0, 5, 1, 4, 3, 0, 1, 3, 5, 3, 4, 1, 4], "size": [1.0, 63.0, 87.0, 195.0, 87.0, 215.0, 82.0, 10.0, 39.0, 58.0, 91.0, 9.0, 59.0, 39.0, 56.0, 29.0, 15.0, 48.0, 59.0, 40.0, 105.0, 14.0, 116.0, 2.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [2.0353594651331814, 3.7573820352285594, 70.98440767575487, 201.1420246643299, 61.0, 9848.4323521953], "delta": [0.0, 0.0, 1493.8598790697404, 1.925669949503006, 2.239644921830975, 14.153112263051908]}, "wall": 24.908321857452393}
{"target": "Greedy", "seed": 10, "iters": 2000, "size": "large", "best": 90635.20837502222, "scores": {"Greedy": 90635.20837502222, "Greedy-R": 1.21270852966588, "Weaver-R": 1.21270852966588, "LP-Greedy": 1.5775287425954616, "LP-Max": 1.2686268877015565, "LP-Greedy+": 1.21270852966588}, "inst": {"N": 6, "src": [4, 4, 3, 2, 4, 4, 3, 4, 4, 4, 0, 2, 1, 4, 4, 1, 2, 2, 3, 5, 1, 4, 4, 4], "dst": [1, 1, 5, 4, 1, 2, 5, 1, 5, 5, 2, 0, 1, 0, 5, 4, 4, 5, 3, 4, 2, 0, 4, 3], "size": [43.0, 40.0, 62.0, 7.0, 52.0, 14.0, 77.0, 10.0, 2.0, 25.0, 49.0, 55.0, 59.0, 38.0, 15.0, 3.0, 69.0, 18.0, 7.0, 69.0, 64.0, 2.0, 2.0, 6.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [210.50716183247903, 3.8301811447606884, 168.14004416887113, 273.6570198167793, 0.6106896946350129, 214.3482688145489], "delta": [0.0, 0.0, 0.5, 0.5, 0.5, 10000.0]}, "wall": 32.455013036727905}
{"target": "Greedy-R", "seed": 10, "iters": 2000, "size": "large", "best": 2.8625117652119574, "scores": {"Greedy": 2.8599683132339164, "Greedy-R": 2.8625117652119574, "Weaver-R": 1.9119746796337438, "LP-Greedy": 1.5230101718541285, "LP-Max": 1.2950404799839972, "LP-Greedy+": 1.5230101718541285}, "inst": {"N": 6, "src": [4, 2, 1, 2, 4, 4, 5, 2, 4, 5, 0, 1, 0, 2, 4, 1, 5, 2, 3, 5, 5, 0, 4, 2], "dst": [4, 1, 5, 5, 1, 0, 4, 3, 3, 5, 0, 4, 2, 5, 0, 2, 4, 3, 3, 4, 0, 1, 1, 3], "size": [19.0, 3.0, 1.0, 114.0, 200.0, 25.0, 78.0, 79.0, 15.0, 25.0, 96.0, 235.0, 566.0, 27.0, 28.0, 11.0, 102.0, 93.0, 9.0, 99.0, 2.0, 6.0, 1.0, 106.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [7.069124096878722, 1.1615899664177305, 6375.205551347508, 7843.438573566222, 192.40971758381005, 34.73390312241397], "delta": [0.0, 0.0, 2.0, 3.0, 8.429350836132118, 250.1887332392475]}, "wall": 30.21574354171753}
{"target": "Weaver-R", "seed": 10, "iters": 2000, "size": "large", "best": 2.1644068343423126, "scores": {"Greedy": 53.409004579215015, "Greedy-R": 1.4779750941821423, "Weaver-R": 2.1644068343423126, "LP-Greedy": 1.601635816372498, "LP-Max": 1.3525477902462104, "LP-Greedy+": 1.4779750941821423}, "inst": {"N": 6, "src": [2, 2, 1, 1, 5, 2, 4, 4, 5, 5, 0, 4, 1, 2, 2, 3, 1, 2, 1, 5, 5, 0, 0, 1], "dst": [2, 1, 5, 1, 4, 0, 3, 1, 0, 5, 5, 1, 1, 5, 2, 5, 0, 2, 1, 3, 0, 1, 1, 1], "size": [150.0, 21.0, 69.0, 38.0, 52.0, 171.0, 409.0, 111.0, 16.0, 15.0, 70.0, 514.0, 32.0, 12.0, 56.0, 17.0, 196.0, 190.0, 23.0, 2.0, 424.0, 11.0, 49.0, 41.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [4.960833057235059, 0.5363653276126169, 605.6488625644396, 241.04329717696714, 340.97915147762365, 34.73390312241397], "delta": [0.0, 0.0, 1.963294765959155, 3.0, 10.804585730943293, 250.1887332392475]}, "wall": 26.122371435165405}
{"target": "LP-Greedy", "seed": 10, "iters": 2000, "size": "large", "best": 2.0993532576912526, "scores": {"Greedy": 50.74600870492374, "Greedy-R": 1.3935503878200233, "Weaver-R": 1.3023881841827023, "LP-Greedy": 2.0993532576912526, "LP-Max": 1.3801221390901894, "LP-Greedy+": 1.3935503878200233}, "inst": {"N": 6, "src": [4, 0, 1, 1, 4, 4, 5, 4, 4, 3, 2, 0, 4, 4, 1, 5, 1, 2, 3, 5, 1, 0, 3, 0], "dst": [4, 2, 5, 4, 5, 4, 0, 4, 2, 0, 5, 4, 1, 0, 0, 5, 4, 2, 2, 4, 0, 1, 1, 5], "size": [24.0, 5.0, 69.0, 35.0, 52.0, 22.0, 84.0, 28.0, 5.0, 51.0, 61.0, 49.0, 9.0, 58.0, 75.0, 22.0, 82.0, 41.0, 52.0, 110.0, 11.0, 28.0, 2.0, 14.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.8054600130093162, 0.5363653276126169, 90.37914737318543, 218.7212065022552, 192.40971758381005, 34.73390312241397], "delta": [0.0, 0.0, 0.992851004763974, 3.2127264003497773, 8.429350836132118, 250.1887332392475]}, "wall": 17.784100770950317}
{"target": "LP-Max", "seed": 10, "iters": 2000, "size": "large", "best": 2.8960376898052655, "scores": {"Greedy": 61.597856840795856, "Greedy-R": 1.6443723374836356, "Weaver-R": 1.7065878253538425, "LP-Greedy": 1.7419617391915294, "LP-Max": 2.8960376898052655, "LP-Greedy+": 1.6443723374836356}, "inst": {"N": 6, "src": [4, 2, 1, 1, 0, 1, 5, 0, 4, 3, 2, 1, 0, 3, 1, 3, 5, 2, 4, 2, 4, 0, 4, 2], "dst": [4, 1, 5, 1, 2, 1, 1, 5, 5, 1, 5, 4, 2, 0, 1, 5, 4, 2, 1, 4, 2, 0, 1, 5], "size": [25.0, 1.0, 79.0, 46.0, 217.0, 36.0, 72.0, 23.0, 17.0, 110.0, 67.0, 68.0, 121.0, 120.0, 23.0, 38.0, 82.0, 49.0, 56.0, 56.0, 28.0, 174.0, 1.0, 15.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [1.5308301834930205, 0.5363653276126169, 232.73101913661907, 241.462218007534, 33.818032641104274, 34.73390312241397], "delta": [0.0, 0.0, 2.0, 3.0, 1.4788073140425193, 250.1887332392475]}, "wall": 33.0899338722229}
{"target": "LP-Greedy+", "seed": 10, "iters": 2000, "size": "large", "best": 2.041644401646145, "scores": {"Greedy": 30.58198696723371, "Greedy-R": 2.041644401646145, "Weaver-R": 2.041644401646145, "LP-Greedy": 2.0431466586519247, "LP-Max": 1.6573847841104967, "LP-Greedy+": 2.041644401646145}, "inst": {"N": 6, "src": [4, 5, 1, 1, 4, 4, 3, 0, 5, 4, 0, 0, 1, 3, 2, 5, 5, 2, 3, 5, 1, 2, 0, 2], "dst": [4, 3, 5, 1, 2, 4, 0, 4, 3, 0, 5, 4, 1, 0, 3, 5, 4, 1, 2, 4, 3, 1, 0, 2], "size": [46.0, 34.0, 87.0, 69.0, 58.0, 49.0, 29.0, 32.0, 6.0, 77.0, 69.0, 68.0, 20.0, 87.0, 14.0, 27.0, 92.0, 84.0, 23.0, 126.0, 8.0, 13.0, 18.0, 16.0], "ctype": [0, 0, 1, 1, 2, 2], "rate": [0.9676478375254847, 0.5363653276126169, 146.9607471676251, 339.99593878694424, 192.40971758381005, 34.73390312241397], "delta": [0.0, 0.0, 2.1705099877094365, 3.0566123122637183, 11.372459940286197, 145.40820067215122]}, "wall": 15.996184825897217}


==> anc/results/adversary_ip.json <==
{
 "small": {
  "worst": {
   "Greedy": 8333334.301685035,
   "Greedy-R": 3.2892344493081684,
   "Weaver-R": 3.0219319408890244,
   "LP-Greedy": 3.0015191223346065,
   "LP-Max": 4.35934914880525,
   "LP-Greedy+": 2.575582669181792
  },
  "n": 120,
  "all_opt": true,
  "ip_lp": [
   1.0,
   1.0565113255016778,
   1.0589714346662236,
   1.0066878615593489,
   1.110390621386895,
   1.109986269580275,
   1.236064598101923,
   1.052465649459319,
   1.0170247264530066,
   1.241862466792205,
   1.102757831776265,
   1.3136067397047617,
   1.0,
   1.039862037742363,
   1.0,
   1.2052022758100547,
   1.0001835484695711,
   1.4446029329440546,
   1.0,
   1.0764206075996043,
   1.0135275956974021,
   1.0447952696451337,
   0.9999999999999999,
   1.1393802926314702,
   1.0414098927398603,
   1.0120753560928246,
   1.0078450822521607,
   1.2622311099989425,
   1.0426032250672734,
   1.3903478307075692,
   1.003794059065637,
   1.3115267938840183,
   1.0003276315123781,
   1.0145798740784635,
   1.125,
   1.308826745117154,
   1.0,
   1.031702108503906,
   1.0008832400362266,
   1.1114429645057466,
   1.1165020355792206,
   1.0520849388337532,
   0.9999999999999998,
   1.0204813264395576,
   1.3238507793163679,
   1.0001874308848613,
   1.0871047280571209,
   1.3613564744741204,
   1.0,
   1.172562227418707,
   1.2302304958818318,
   1.0541359970391297,
   1.096587329521244,
   1.0,
   1.0,
   1.3047364095932938,
   1.062012948622508,
   1.2641602810964858,
   1.0543024444127898,
   1.3233845402291884,
   1.0,
   1.0006301493738987,
   1.0,
   1.0375547444862414,
   1.3411667378719176,
   1.311895144536551,
   1.0,
   1.3244022795103494,
   1.0,
   1.2074737530568505,
   1.2400487949227779,
   1.0011809466904522,
   0.9999999999999999,
   1.0006387353040977,
   1.2291861475419448,
   1.0721299693647757,
   1.255273780353062,
   1.1308228974577672,
   0.9999999999999998,
   1.0156895058332056,
   1.0,
   1.0002791362645682,
   1.0016933583315313,
   1.0,
   1.0000000000000009,
   0.9999999999999999,
   1.0,
   1.1110627596085032,
   1.0,
   0.9999999999999999,
   1.0000000000000002,
   1.0,
   1.000037489947531,
   1.301642978364604,
   1.0511118169764766,
   1.0148183645703959,
   1.095689864245468,
   0.9999999999999999,
   1.1363907834077818,
   1.2960345412215801,
   1.3940159880084706,
   1.4053276866700153,
   1.0,
   1.0906033209663744,
   1.103288485111767,
   1.275132259484682,
   1.3735064397120447,
   1.0226381865197582,
   1.0218863386699941,
   1.2519673550905133,
   1.1075407947813105,
   1.1415399338681451,
   1.0967199505215182,
   1.2665962054007556,
   1.0087162414111268,
   1.3837780688372046,
   1.0082528547440848,
   1.120259955351286,
   1.3329438340498598,
   1.213813067216897
  ]
 },
 "large": {
  "worst": {
   "Greedy": 3669726.626771496,
   "Greedy-R": 3.6536357192635935,
   "Weaver-R": 3.952599433332232,
   "LP-Greedy": 3.514914769919651,
   "LP-Max": 2.9290500258481,
   "LP-Greedy+": 2.9389351356999383
  },
  "n": 60,
  "all_opt": true,
  "ip_lp": [
   1.0,
   1.0,
   1.0006833447375039,
   1.0030738987976486,
   1.4015535607145038,
   1.378639992904437,
   1.0000000000000002,
   1.0021887086618895,
   0.9999999999999998,
   1.1348706724776287,
   1.0901452158487008,
   1.0032257826661501,
   1.0216347266737251,
   1.2849185853786542,
   1.0152373166170456,
   1.083327981376329,
   1.0348544865734914,
   1.2923267127207037,
   1.0185493298400286,
   1.0,
   1.0002676426788817,
   1.0299268245419595,
   1.327866907671059,
   1.4706295837883854,
   1.0171657964027008,
   1.2623427740218325,
   1.0000000000000002,
   1.0322834247210595,
   1.0614942845568773,
   1.1808392137333859,
   1.0014813531292717,
   1.0010993627071976,
   1.0110225084395559,
   1.0,
   1.003228236756177,
   1.01237388029779,
   1.09624296973354,
   1.0000000000000002,
   1.0,
   1.316671307799767,
   1.1080779166411936,
   1.0000000000000002,
   1.1547919988488213,
   1.1480216396744984,
   1.0,
   1.0031065014974196,
   1.3171124383088963,
   1.3587619681358472,
   1.0185259301842329,
   1.0241755512065687,
   1.107452885605592,
   1.034045573193128,
   1.1081266768940528,
   1.2133414813733532,
   1.0975104603513366,
   1.2700067342402397,
   1.2877712684956384,
   1.1396086539862655,
   1.1482702148466646,
   1.190178189147029
  ]
 }
}

==> anc/results/runtime.jsonl <==
{"seed": 90001, "N": 10, "K": 100, "m": 10, "n": 2552, "t_gen": 0.005038500006776303, "t_lp": 0.31657279998762533, "nsolves": 3, "max_classes": 200, "max_vars": 2601, "T_LP": 55.92237930318548, "LP-Max": {"t_round": 0.0001857000170275569, "t_sched": 0.003522199986036867, "ratio": 2.306768803605819}, "LP-Greedy": {"t_round": 0.00984809995861724, "t_sched": 0.004334099998231977, "ratio": 2.122447384593786}, "LP-Match": {"t_round": 0.0063655999838374555, "t_sched": 0.00521530001424253, "ratio": 2.7124273886141066}, "Greedy": {"t_round": 0.006120799982454628, "t_sched": 0.008632100012619048, "ratio": 3.384004317980229}, "Greedy-R": {"t_round": 0.007598600001074374, "t_sched": 0.005571199988480657, "ratio": 1.9912230840637117}, "Weaver-R": {"t_round": 0.012446500011719763, "t_sched": 0.0057610999792814255, "ratio": 2.0884342055087974}, "peak_rss_MB": 79.09375}
{"seed": 90001, "N": 20, "K": 100, "m": 10, "n": 5748, "t_gen": 0.008408699999563396, "t_lp": 2.0859174999641255, "nsolves": 3, "max_classes": 800, "max_vars": 10401, "T_LP": 72.1806434207685, "LP-Max": {"t_round": 0.0002950999769382179, "t_sched": 0.010489000007510185, "ratio": 2.7846316404360403}, "LP-Greedy": {"t_round": 0.021388900000602007, "t_sched": 0.012218999967444688, "ratio": 2.157659607346301}, "LP-Match": {"t_round": 0.012369100004434586, "t_sched": 0.014202399994246662, "ratio": 3.3526994015457814}, "Greedy": {"t_round": 0.013835499994456768, "t_sched": 0.044348300027195364, "ratio": 3.868181993625773}, "Greedy-R": {"t_round": 0.01702650001971051, "t_sched": 0.016529400018043816, "ratio": 2.2162900822955005}, "Weaver-R": {"t_round": 0.027736099960748106, "t_sched": 0.019432100001722574, "ratio": 2.2716548983815663}, "peak_rss_MB": 94.546875}
{"seed": 90001, "N": 30, "K": 100, "m": 10, "n": 10045, "t_gen": 0.01323819998651743, "t_lp": 3.727698100032285, "nsolves": 3, "max_classes": 1797, "max_vars": 23371, "T_LP": 127.95666793280597, "LP-Max": {"t_round": 0.0006310000317171216, "t_sched": 0.030777100007981062, "ratio": 2.291857327203075}, "LP-Greedy": {"t_round": 0.04752650001319125, "t_sched": 0.03472749999491498, "ratio": 1.953595805475081}, "LP-Match": {"t_round": 0.01946370000950992, "t_sched": 0.03802370000630617, "ratio": 3.212024872481275}, "Greedy": {"t_round": 0.02416930004255846, "t_sched": 0.1566659999662079, "ratio": 3.2776194097770874}, "Greedy-R": {"t_round": 0.02980550000211224, "t_sched": 0.050025500007905066, "ratio": 2.0865485886069837}, "Weaver-R": {"t_round": 0.0562814999721013, "t_sched": 0.06050999998115003, "ratio": 2.141206955005655}, "peak_rss_MB": 117.02734375}
{"seed": 90001, "N": 40, "K": 100, "m": 10, "n": 21865, "t_gen": 0.02570600004401058, "t_lp": 10.859843499958515, "nsolves": 3, "max_classes": 3200, "max_vars": 41601, "T_LP": 182.16570237520952, "LP-Max": {"t_round": 0.0014185999752953649, "t_sched": 0.07891600002767518, "ratio": 2.2726226564115497}, "LP-Greedy": {"t_round": 0.13238800002727658, "t_sched": 0.09270209999522194, "ratio": 2.1463974551842435}, "LP-Match": {"t_round": 0.048725000000558794, "t_sched": 0.100558300036937, "ratio": 2.761222301682032}, "Greedy": {"t_round": 0.08392340003047138, "t_sched": 0.6991355000063777, "ratio": 3.379161981120043}, "Greedy-R": {"t_round": 0.10081959998933598, "t_sched": 0.17911650001769885, "ratio": 2.1187825543588583}, "Weaver-R": {"t_round": 0.16379089996917173, "t_sched": 0.2246377000119537, "ratio": 2.1903135156483713}, "peak_rss_MB": 151.4140625}
{"seed": 90001, "N": 10, "K": 200, "m": 10, "n": 5132, "t_gen": 0.009612900030333549, "t_lp": 0.2722975000506267, "nsolves": 3, "max_classes": 200, "max_vars": 2601, "T_LP": 101.90605787851413, "LP-Max": {"t_round": 0.0003360999980941415, "t_sched": 0.003305800026282668, "ratio": 2.544083545972137}, "LP-Greedy": {"t_round": 0.019321300031151623, "t_sched": 0.005127199983689934, "ratio": 1.9084400809912505}, "LP-Match": {"t_round": 0.011733799998182803, "t_sched": 0.004969100002199411, "ratio": 2.1924797302873804}, "Greedy": {"t_round": 0.012217899959068745, "t_sched": 0.010984900000039488, "ratio": 2.6635569064328584}, "Greedy-R": {"t_round": 0.015187399985734373, "t_sched": 0.007151000027079135, "ratio": 1.897084616364888}, "Weaver-R": {"t_round": 0.024697499989997596, "t_sched": 0.007966200006194413, "ratio": 2.197882370809587}, "peak_rss_MB": 79.953125}
{"seed": 90001, "N": 10, "K": 400, "m": 10, "n": 10263, "t_gen": 0.01858209999045357, "t_lp": 0.2556012000422925, "nsolves": 3, "max_classes": 200, "max_vars": 2601, "T_LP": 199.17947359548864, "LP-Max": {"t_round": 0.0006733000045642257, "t_sched": 0.0037752999924123287, "ratio": 2.023989302053012}, "LP-Greedy": {"t_round": 0.038405200000852346, "t_sched": 0.004604399960953742, "ratio": 1.5368105863014925}, "LP-Match": {"t_round": 0.021334799996111542, "t_sched": 0.005771299998741597, "ratio": 1.831309174283692}, "Greedy": {"t_round": 0.02445690002059564, "t_sched": 0.014103900000918657, "ratio": 2.2066937016827}, "Greedy-R": {"t_round": 0.03039499995065853, "t_sched": 0.009310900000855327, "ratio": 1.63041810250747}, "Weaver-R": {"t_round": 0.04940830002306029, "t_sched": 0.011266999994404614, "ratio": 1.854850572029451}, "peak_rss_MB": 82.19921875}
{"seed": 90002, "N": 10, "K": 100, "m": 10, "n": 2332, "t_gen": 0.004719800024759024, "t_lp": 0.3865351999993436, "nsolves": 3, "max_classes": 261, "max_vars": 3150, "T_LP": 58.867723337902866, "LP-Max": {"t_round": 0.00014260003808885813, "t_sched": 0.004046799964271486, "ratio": 2.909962792889065}, "LP-Greedy": {"t_round": 0.008770900021772832, "t_sched": 0.004478099988773465, "ratio": 2.0304845036029926}, "LP-Match": {"t_round": 0.00566419999813661, "t_sched": 0.005044699995778501, "ratio": 2.480136681385734}, "Greedy": {"t_round": 0.005611599946860224, "t_sched": 0.008151300018653274, "ratio": 3.539970431739543}, "Greedy-R": {"t_round": 0.006910900003276765, "t_sched": 0.004582200024742633, "ratio": 2.0382234970147453}, "Weaver-R": {"t_round": 0.011182100046426058, "t_sched": 0.005427700001746416, "ratio": 2.171017959736466}, "peak_rss_MB": 80.48828125}
{"seed": 90002, "N": 20, "K": 100, "m": 10, "n": 5104, "t_gen": 0.007815599965397269, "t_lp": 2.7629346000030637, "nsolves": 3, "max_classes": 1009, "max_vars": 12282, "T_LP": 78.22538157259456, "LP-Max": {"t_round": 0.0002825999981723726, "t_sched": 0.01103649998549372, "ratio": 2.7091959202360902}, "LP-Greedy": {"t_round": 0.019360699981916696, "t_sched": 0.012795799993909895, "ratio": 2.326393904241606}, "LP-Match": {"t_round": 0.011024200008250773, "t_sched": 0.014370199991390109, "ratio": 2.5354089599329903}, "Greedy": {"t_round": 0.012418199970852584, "t_sched": 0.03886079997755587, "ratio": 4.482304757754478}, "Greedy-R": {"t_round": 0.015587400004733354, "t_sched": 0.013231399992946535, "ratio": 2.1463405062324066}, "Weaver-R": {"t_round": 0.024703200033400208, "t_sched": 0.01650509994942695, "ratio": 2.3001767427986297}, "peak_rss_MB": 98.17578125}
{"seed": 90002, "N": 30, "K": 100, "m": 10, "n": 9482, "t_gen": 0.012419100035913289, "t_lp": 9.059867799980566, "nsolves": 3, "max_classes": 2260, "max_vars": 27542, "T_LP": 101.28022884095695, "LP-Max": {"t_round": 0.0006699000368826091, "t_sched": 0.03334359999280423, "ratio": 2.4716900445242693}, "LP-Greedy": {"t_round": 0.05735130002722144, "t_sched": 0.03755030001047999, "ratio": 2.2511239645845538}, "LP-Match": {"t_round": 0.02309230004902929, "t_sched": 0.04258409998146817, "ratio": 2.7403505749297525}, "Greedy": {"t_round": 0.03623499994864687, "t_sched": 0.19733779999660328, "ratio": 4.701411178165156}, "Greedy-R": {"t_round": 0.04369389999192208, "t_sched": 0.04170170001452789, "ratio": 2.2300379812215763}, "Weaver-R": {"t_round": 0.07142110000131652, "t_sched": 0.06982829998014495, "ratio": 2.2511797476093234}, "peak_rss_MB": 127.28125}
{"seed": 90002, "N": 40, "K": 100, "m": 10, "n": 11396, "t_gen": 0.014630399993620813, "t_lp": 16.316336799995042, "nsolves": 3, "max_classes": 3555, "max_vars": 44905, "T_LP": 96.65306797001269, "LP-Max": {"t_round": 0.0008115999517031014, "t_sched": 0.05976600002031773, "ratio": 2.2342710591387815}, "LP-Greedy": {"t_round": 0.06859690003329888, "t_sched": 0.06920430000172928, "ratio": 2.0687305301514956}, "LP-Match": {"t_round": 0.026675699977204204, "t_sched": 0.0826173999812454, "ratio": 2.8521253640077586}, "Greedy": {"t_round": 0.04405580001184717, "t_sched": 0.34138969995547086, "ratio": 5.444765948832657}, "Greedy-R": {"t_round": 0.0522237999830395, "t_sched": 0.06432750000385568, "ratio": 2.1925352054322413}, "Weaver-R": {"t_round": 0.08558110002195463, "t_sched": 0.1059874999918975, "ratio": 2.1918337625128035}, "peak_rss_MB": 155.203125}
{"seed": 90002, "N": 10, "K": 200, "m": 10, "n": 4481, "t_gen": 0.008790099993348122, "t_lp": 0.41038050001952797, "nsolves": 3, "max_classes": 291, "max_vars": 3420, "T_LP": 94.85996696481858, "LP-Max": {"t_round": 0.0002834000042639673, "t_sched": 0.004220000002533197, "ratio": 2.3810297853406275}, "LP-Greedy": {"t_round": 0.017074499977752566, "t_sched": 0.004837499989662319, "ratio": 1.890014011212549}, "LP-Match": {"t_round": 0.01034310000250116, "t_sched": 0.005140500026755035, "ratio": 2.6512764873012835}, "Greedy": {"t_round": 0.010743400023784488, "t_sched": 0.0103506000014022, "ratio": 2.9088491400768755}, "Greedy-R": {"t_round": 0.013196899963077158, "t_sched": 0.006373800046276301, "ratio": 1.8968243197304222}, "Weaver-R": {"t_round": 0.02150720002828166, "t_sched": 0.0071362999733537436, "ratio": 2.1500315633945375}, "peak_rss_MB": 82.3671875}
{"seed": 90002, "N": 10, "K": 400, "m": 10, "n": 8927, "t_gen": 0.01703539997106418, "t_lp": 0.45610569999553263, "nsolves": 3, "max_classes": 300, "max_vars": 3501, "T_LP": 173.30793443653414, "LP-Max": {"t_round": 0.000520800007507205, "t_sched": 0.0040487999795004725, "ratio": 2.318201490143162}, "LP-Greedy": {"t_round": 0.03333499998552725, "t_sched": 0.0055124000064097345, "ratio": 1.892777352634481}, "LP-Match": {"t_round": 0.020665799966081977, "t_sched": 0.006312500045169145, "ratio": 2.3618653198471873}, "Greedy": {"t_round": 0.02127000002656132, "t_sched": 0.012846399971749634, "ratio": 2.5306015835872775}, "Greedy-R": {"t_round": 0.02642130001913756, "t_sched": 0.008959900005720556, "ratio": 1.8443087119613901}, "Weaver-R": {"t_round": 0.04289549996610731, "t_sched": 0.009974899992812425, "ratio": 1.937941145135914}, "peak_rss_MB": 84.14453125}
{"seed": 90003, "N": 10, "K": 100, "m": 10, "n": 2075, "t_gen": 0.004451099957805127, "t_lp": 0.3024413000093773, "nsolves": 3, "max_classes": 200, "max_vars": 2601, "T_LP": 53.411456827335, "LP-Max": {"t_round": 0.00013189995661377907, "t_sched": 0.0032952000037766993, "ratio": 2.7964037843573726}, "LP-Greedy": {"t_round": 0.009507999988272786, "t_sched": 0.003499099984765053, "ratio": 2.0957178754633734}, "LP-Match": {"t_round": 0.005070900020655245, "t_sched": 0.004225299984682351, "ratio": 2.9644076896307614}, "Greedy": {"t_round": 0.00497970002470538, "t_sched": 0.007202099950518459, "ratio": 3.6809506789372235}, "Greedy-R": {"t_round": 0.006160799995996058, "t_sched": 0.0044460000353865325, "ratio": 2.2454984745184015}, "Weaver-R": {"t_round": 0.009999899950344115, "t_sched": 0.0042375000193715096, "ratio": 2.3384926431486512}, "peak_rss_MB": 79.02734375}
{"seed": 90003, "N": 20, "K": 100, "m": 10, "n": 5193, "t_gen": 0.0077800999861210585, "t_lp": 2.144546299998183, "nsolves": 3, "max_classes": 797, "max_vars": 10377, "T_LP": 69.859925140954, "LP-Max": {"t_round": 0.0002905000001192093, "t_sched": 0.007857099990360439, "ratio": 2.8336670804545783}, "LP-Greedy": {"t_round": 0.01951099996222183, "t_sched": 0.010249499988276511, "ratio": 2.316396353639996}, "LP-Match": {"t_round": 0.01150170003529638, "t_sched": 0.011815199977718294, "ratio": 3.0543777479365817}, "Greedy": {"t_round": 0.012360099994111806, "t_sched": 0.03664399997796863, "ratio": 4.884848406928332}, "Greedy-R": {"t_round": 0.015855000005103648, "t_sched": 0.011477200023364276, "ratio": 2.279060558378173}, "Weaver-R": {"t_round": 0.025508500053547323, "t_sched": 0.014533899957314134, "ratio": 2.4047504963140627}, "peak_rss_MB": 94.30859375}
{"seed": 90003, "N": 30, "K": 100, "m": 10, "n": 10169, "t_gen": 0.013133200001902878, "t_lp": 5.67128110001795, "nsolves": 3, "max_classes": 1798, "max_vars": 23385, "T_LP": 123.2814141446723, "LP-Max": {"t_round": 0.0005311999702826142, "t_sched": 0.01678790000732988, "ratio": 2.5949195344143745}, "LP-Greedy": {"t_round": 0.03794199996627867, "t_sched": 0.020751599979121238, "ratio": 2.1900412254640957}, "LP-Match": {"t_round": 0.020167200011201203, "t_sched": 0.02419610001379624, "ratio": 2.624450565044695}, "Greedy": {"t_round": 0.0244982999865897, "t_sched": 0.14198830001987517, "ratio": 4.326112105439733}, "Greedy-R": {"t_round": 0.03062170004704967, "t_sched": 0.031224299978930503, "ratio": 2.1735734356688665}, "Weaver-R": {"t_round": 0.04900959995575249, "t_sched": 0.04761720000533387, "ratio": 2.2059845633550186}, "peak_rss_MB": 118.05859375}
{"seed": 90003, "N": 40, "K": 100, "m": 10, "n": 15922, "t_gen": 0.019430799991823733, "t_lp": 15.026147299970035, "nsolves": 3, "max_classes": 3179, "max_vars": 41431, "T_LP": 182.14117004985707, "LP-Max": {"t_round": 0.001081799971871078, "t_sched": 0.04178379999939352, "ratio": 2.3039395281387653}, "LP-Greedy": {"t_round": 0.09574439999414608, "t_sched": 0.05739599996013567, "ratio": 2.053281357878324}, "LP-Match": {"t_round": 0.03699880000203848, "t_sched": 0.06301280000479892, "ratio": 3.0287862239803336}, "Greedy": {"t_round": 0.06074369995621964, "t_sched": 0.4998067000415176, "ratio": 4.107314732338287}, "Greedy-R": {"t_round": 0.0735141999903135, "t_sched": 0.10152330005075783, "ratio": 2.10813649748026}, "Weaver-R": {"t_round": 0.12237930000992492, "t_sched": 0.19260489998850971, "ratio": 2.2396421104086275}, "peak_rss_MB": 150.1171875}
{"seed": 90003, "N": 10, "K": 200, "m": 10, "n": 4854, "t_gen": 0.009259500016923994, "t_lp": 0.3121021999977529, "nsolves": 3, "max_classes": 200, "max_vars": 2601, "T_LP": 117.20967433183826, "LP-Max": {"t_round": 0.00038520002271980047, "t_sched": 0.0033454999793320894, "ratio": 3.060141263630409}, "LP-Greedy": {"t_round": 0.018367999990005046, "t_sched": 0.003964999981690198, "ratio": 1.9599078823364111}, "LP-Match": {"t_round": 0.01154040003893897, "t_sched": 0.004450999957043678, "ratio": 2.3723081976761167}, "Greedy": {"t_round": 0.01169579999987036, "t_sched": 0.009702600014861673, "ratio": 2.8974144151149765}, "Greedy-R": {"t_round": 0.01434639998478815, "t_sched": 0.006379999977070838, "ratio": 2.038483960597113}, "Weaver-R": {"t_round": 0.023307900002691895, "t_sched": 0.006446600018534809, "ratio": 2.132929738309931}, "peak_rss_MB": 80.37890625}
{"seed": 90003, "N": 10, "K": 400, "m": 10, "n": 9084, "t_gen": 0.01729489996796474, "t_lp": 0.2833595999982208, "nsolves": 3, "max_classes": 200, "max_vars": 2601, "T_LP": 218.48899899552265, "LP-Max": {"t_round": 0.0005441999528557062, "t_sched": 0.003744900051970035, "ratio": 2.3887154427747945}, "LP-Greedy": {"t_round": 0.03402630001073703, "t_sched": 0.004108300025109202, "ratio": 1.7650774261998556}, "LP-Match": {"t_round": 0.020440499996766448, "t_sched": 0.005406300013419241, "ratio": 1.9642636561706004}, "Greedy": {"t_round": 0.022706200019456446, "t_sched": 0.012062699999660254, "ratio": 2.5572454566074043}, "Greedy-R": {"t_round": 0.027339500025846064, "t_sched": 0.007983600022271276, "ratio": 1.8761127648738047}, "Weaver-R": {"t_round": 0.043871000001672655, "t_sched": 0.009472800011280924, "ratio": 2.0561807488185004}, "peak_rss_MB": 81.72265625}


==> anc/results/small.jsonl <==
{"seed": 60000, "kind": "eps", "n": 58, "tau": 16, "T_LP": 1559.0, "IP": 1559.0, "ip_optimal": true, "IP-Sched": 1559.0, "LP-Max": 2335.0, "LP-Greedy": 2335.0, "LP-Match": 2451.0, "Weaver": 1566.0, "Weaver-R": 1566.0, "Greedy": 1571.0, "Greedy-R": 1571.0, "key": "eps_0", "wall": 0.50621099997079}
{"seed": 60001, "kind": "eps", "n": 59, "tau": 18, "T_LP": 837.0, "IP": 837.0, "ip_optimal": true, "IP-Sched": 837.0, "LP-Max": 873.0, "LP-Greedy": 873.0, "LP-Match": 906.3333333333333, "Weaver": 837.0, "Weaver-R": 837.0, "Greedy": 837.0, "Greedy-R": 837.0, "key": "eps_1", "wall": 0.06190859997877851}
{"seed": 60002, "kind": "eps", "n": 39, "tau": 13, "T_LP": 671.8, "IP": 679.5, "ip_optimal": true, "IP-Sched": 679.5, "LP-Max": 844.0, "LP-Greedy": 801.0, "LP-Match": 844.0, "Weaver": 756.5, "Weaver-R": 756.5, "Greedy": 705.0, "Greedy-R": 705.0, "key": "eps_2", "wall": 0.18121029995381832}
{"seed": 60003, "kind": "eps", "n": 52, "tau": 18, "T_LP": 1560.4, "IP": 1560.6666666666665, "ip_optimal": true, "IP-Sched": 1560.666666666666, "LP-Max": 2490.0, "LP-Greedy": 1699.9999999999998, "LP-Match": 2900.0, "Weaver": 1607.0, "Weaver-R": 1607.0, "Greedy": 1582.0, "Greedy-R": 1582.0, "key": "eps_3", "wall": 0.32865290000336245}
{"seed": 60004, "kind": "eps", "n": 36, "tau": 15, "T_LP": 9.285714285714285, "IP": 9.499999, "ip_optimal": true, "IP-Sched": 9.5, "LP-Max": 12.5, "LP-Greedy": 12.5, "LP-Match": 16.0, "Weaver": 10.0, "Weaver-R": 10.0, "Greedy": 9.5, "Greedy-R": 9.5, "key": "eps_4", "wall": 0.4204965999815613}
{"seed": 60005, "kind": "eps", "n": 35, "tau": 11, "T_LP": 683.1666666666666, "IP": 812.4999999999997, "ip_optimal": true, "IP-Sched": 812.5, "LP-Max": 1189.0, "LP-Greedy": 962.5, "LP-Match": 964.5, "Weaver": 890.5, "Weaver-R": 890.5, "Greedy": 812.5, "Greedy-R": 812.5, "key": "eps_5", "wall": 0.07705699995858595}
{"seed": 60006, "kind": "eps", "n": 40, "tau": 14, "T_LP": 885.2, "IP": 895.5, "ip_optimal": true, "IP-Sched": 895.5, "LP-Max": 1445.5, "LP-Greedy": 1149.0, "LP-Match": 1931.0, "Weaver": 963.5, "Weaver-R": 963.5, "Greedy": 901.0, "Greedy-R": 901.0, "key": "eps_6", "wall": 0.16271350003080443}
{"seed": 60007, "kind": "eps", "n": 49, "tau": 15, "T_LP": 431.00000000000006, "IP": 532.3333333333333, "ip_optimal": true, "IP-Sched": 532.3333333333334, "LP-Max": 613.6666666666666, "LP-Greedy": 582.3333333333334, "LP-Match": 677.0, "Weaver": 580.9999999999999, "Weaver-R": 580.9999999999999, "Greedy": 532.3333333333333, "Greedy-R": 532.3333333333333, "key": "eps_7", "wall": 0.061471300025004894}
{"seed": 60008, "kind": "eps", "n": 29, "tau": 11, "T_LP": 354.3333333333333, "IP": 407.33333333333377, "ip_optimal": true, "IP-Sched": 407.33333333333326, "LP-Max": 487.0, "LP-Greedy": 465.0, "LP-Match": 519.3333333333333, "Weaver": 467.99999999999994, "Weaver-R": 467.99999999999994, "Greedy": 407.33333333333337, "Greedy-R": 407.33333333333337, "key": "eps_8", "wall": 0.029811599990352988}
{"seed": 60009, "kind": "eps", "n": 40, "tau": 15, "T_LP": 770.1666666666666, "IP": 775.6666666666665, "ip_optimal": true, "IP-Sched": 775.6666666666666, "LP-Max": 1292.0, "LP-Greedy": 1292.0, "LP-Match": 1265.0, "Weaver": 816.3333333333333, "Weaver-R": 816.3333333333333, "Greedy": 792.5, "Greedy-R": 792.5, "key": "eps_9", "wall": 0.15509499999461696}
{"seed": 60010, "kind": "eps", "n": 30, "tau": 11, "T_LP": 529.8333333333334, "IP": 602.0000000000001, "ip_optimal": true, "IP-Sched": 602.0, "LP-Max": 978.0, "LP-Greedy": 746.5, "LP-Match": 871.0, "Weaver": 677.5, "Weaver-R": 677.5, "Greedy": 602.0, "Greedy-R": 602.0, "key": "eps_10", "wall": 0.051253699988592416}
{"seed": 60011, "kind": "eps", "n": 45, "tau": 15, "T_LP": 753.1666666666666, "IP": 763.9999999999999, "ip_optimal": true, "IP-Sched": 764.0, "LP-Max": 1082.0, "LP-Greedy": 1027.0, "LP-Match": 1169.6666666666665, "Weaver": 764.0, "Weaver-R": 764.0, "Greedy": 821.3333333333333, "Greedy-R": 821.3333333333333, "key": "eps_11", "wall": 0.09149999998044223}
{"seed": 60012, "kind": "eps", "n": 44, "tau": 16, "T_LP": 618.0, "IP": 618.3333333333333, "ip_optimal": true, "IP-Sched": 618.3333333333333, "LP-Max": 964.0, "LP-Greedy": 740.6666666666666, "LP-Match": 838.9999999999999, "Weaver": 651.6666666666665, "Weaver-R": 651.6666666666665, "Greedy": 651.6666666666665, "Greedy-R": 651.6666666666665, "key": "eps_12", "wall": 0.09202010004082695}
{"seed": 60013, "kind": "eps", "n": 44, "tau": 15, "T_LP": 449.5, "IP": 472.6666666666666, "ip_optimal": true, "IP-Sched": 472.6666666666666, "LP-Max": 637.0, "LP-Greedy": 622.0, "LP-Match": 631.5, "Weaver": 472.66666666666663, "Weaver-R": 472.66666666666663, "Greedy": 472.66666666666663, "Greedy-R": 472.66666666666663, "key": "eps_13", "wall": 0.06822930002817884}
{"seed": 60014, "kind": "eps", "n": 32, "tau": 12, "T_LP": 353.5, "IP": 414.3333333333333, "ip_optimal": true, "IP-Sched": 414.33333333333326, "LP-Max": 557.0, "LP-Greedy": 539.0, "LP-Match": 650.0, "Weaver": 461.66666666666663, "Weaver-R": 461.66666666666663, "Greedy": 461.6666666666666, "Greedy-R": 461.6666666666666, "key": "eps_14", "wall": 0.04886209999676794}
{"seed": 60015, "kind": "eps", "n": 65, "tau": 17, "T_LP": 32.66666666666667, "IP": 33.0, "ip_optimal": true, "IP-Sched": 33.0, "LP-Max": 62.0, "LP-Greedy": 50.0, "LP-Match": 41.0, "Weaver": 34.0, "Weaver-R": 34.0, "Greedy": 33.0, "Greedy-R": 33.0, "key": "eps_15", "wall": 0.10740009997971356}
{"seed": 60016, "kind": "eps", "n": 48, "tau": 14, "T_LP": 966.0, "IP": 966.0, "ip_optimal": true, "IP-Sched": 966.0, "LP-Max": 1572.0, "LP-Greedy": 1143.9999999999998, "LP-Match": 1193.0, "Weaver": 999.6666666666665, "Weaver-R": 999.6666666666665, "Greedy": 999.6666666666666, "Greedy-R": 999.6666666666666, "key": "eps_16", "wall": 0.10951610002666712}
{"seed": 60017, "kind": "eps", "n": 34, "tau": 12, "T_LP": 1233.6, "IP": 1235.0, "ip_optimal": true, "IP-Sched": 1235.0, "LP-Max": 2040.0, "LP-Greedy": 1637.5, "LP-Match": 1688.5, "Weaver": 1248.5, "Weaver-R": 1248.5, "Greedy": 1263.5, "Greedy-R": 1263.5, "key": "eps_17", "wall": 0.13454730005469173}
{"seed": 60018, "kind": "eps", "n": 68, "tau": 20, "T_LP": 1045.8571428571427, "IP": 1046.0, "ip_optimal": true, "IP-Sched": 1046.0, "LP-Max": 1564.6666666666663, "LP-Greedy": 1262.0, "LP-Match": 1966.0, "Weaver": 1061.0, "Weaver-R": 1061.0, "Greedy": 1061.3333333333333, "Greedy-R": 1061.3333333333333, "key": "eps_18", "wall": 0.4195653999922797}
{"seed": 60019, "kind": "eps", "n": 30, "tau": 10, "T_LP": 534.4285714285714, "IP": 551.6666656666667, "ip_optimal": true, "IP-Sched": 551.6666666666666, "LP-Max": 644.3333333333333, "LP-Greedy": 644.3333333333333, "LP-Match": 934.0, "Weaver": 594.3333333333334, "Weaver-R": 594.3333333333334, "Greedy": 610.0, "Greedy-R": 610.0, "key": "eps_19", "wall": 0.08924190001562238}
{"seed": 60020, "kind": "eps", "n": 52, "tau": 18, "T_LP": 640.0, "IP": 640.0000000000007, "ip_optimal": true, "IP-Sched": 640.0, "LP-Max": 869.0, "LP-Greedy": 869.0, "LP-Match": 931.9999999999998, "Weaver": 640.0, "Weaver-R": 640.0, "Greedy": 640.0, "Greedy-R": 640.0, "key": "eps_20", "wall": 0.036443800025153905}
{"seed": 60021, "kind": "eps", "n": 61, "tau": 19, "T_LP": 1225.3750000000002, "IP": 1225.4999990000001, "ip_optimal": true, "IP-Sched": 1225.5, "LP-Max": 2143.5, "LP-Greedy": 1325.0, "LP-Match": 1693.0, "Weaver": 1248.6666666666665, "Weaver-R": 1248.6666666666665, "Greedy": 1245.5, "Greedy-R": 1245.5, "key": "eps_21", "wall": 66.37240479997126}
{"seed": 60022, "kind": "eps", "n": 15, "tau": 9, "T_LP": 423.0, "IP": 423.00000000000006, "ip_optimal": true, "IP-Sched": 423.0, "LP-Max": 498.0, "LP-Greedy": 498.0, "LP-Match": 741.5, "Weaver": 423.0, "Weaver-R": 423.0, "Greedy": 423.0, "Greedy-R": 423.0, "key": "eps_22", "wall": 0.0342333999578841}
{"seed": 60023, "kind": "eps", "n": 50, "tau": 14, "T_LP": 950.3333333333333, "IP": 1242.0, "ip_optimal": true, "IP-Sched": 1242.0, "LP-Max": 1584.0, "LP-Greedy": 1577.0, "LP-Match": 1632.0, "Weaver": 1242.0, "Weaver-R": 1242.0, "Greedy": 1242.0, "Greedy-R": 1242.0, "key": "eps_23", "wall": 0.0654719999874942}
{"seed": 60024, "kind": "eps", "n": 43, "tau": 13, "T_LP": 426.0, "IP": 497.33333333333337, "ip_optimal": true, "IP-Sched": 497.33333333333326, "LP-Max": 527.3333333333334, "LP-Greedy": 574.3333333333333, "LP-Match": 674.9999999999998, "Weaver": 524.0, "Weaver-R": 524.0, "Greedy": 497.3333333333333, "Greedy-R": 497.3333333333333, "key": "eps_24", "wall": 0.05506549996789545}
{"seed": 60025, "kind": "eps", "n": 35, "tau": 12, "T_LP": 8.250000000000002, "IP": 8.333333333333334, "ip_optimal": true, "IP-Sched": 8.333333333333332, "LP-Max": 9.999999999999998, "LP-Greedy": 10.0, "LP-Match": 10.0, "Weaver": 8.666666666666668, "Weaver-R": 8.666666666666664, "Greedy": 8.5, "Greedy-R": 8.5, "key": "eps_25", "wall": 0.20932869997341186}
{"seed": 60026, "kind": "eps", "n": 33, "tau": 13, "T_LP": 1207.0, "IP": 1208.5, "ip_optimal": true, "IP-Sched": 1208.5, "LP-Max": 1771.0, "LP-Greedy": 1714.0, "LP-Match": 1566.0, "Weaver": 1226.0, "Weaver-R": 1226.0, "Greedy": 1226.0, "Greedy-R": 1226.0, "key": "eps_26", "wall": 0.13370750000467524}
{"seed": 60027, "kind": "eps", "n": 49, "tau": 15, "T_LP": 1908.3333333333333, "IP": 1928.0000000000057, "ip_optimal": true, "IP-Sched": 1928.0, "LP-Max": 3423.0, "LP-Greedy": 2690.0, "LP-Match": 2500.0, "Weaver": 2146.0, "Weaver-R": 2146.0, "Greedy": 2057.0, "Greedy-R": 2057.0, "key": "eps_27", "wall": 0.10663029999705032}
{"seed": 60028, "kind": "eps", "n": 50, "tau": 16, "T_LP": 892.3333333333334, "IP": 900.4999999999997, "ip_optimal": true, "IP-Sched": 900.5, "LP-Max": 1089.0, "LP-Greedy": 1089.0, "LP-Match": 1151.5, "Weaver": 963.0, "Weaver-R": 963.0, "Greedy": 963.0, "Greedy-R": 963.0, "key": "eps_28", "wall": 0.1030023000203073}
{"seed": 60029, "kind": "eps", "n": 64, "tau": 20, "T_LP": 1700.7999999999997, "IP": 1700.9999999999995, "ip_optimal": true, "IP-Sched": 1701.0, "LP-Max": 2442.0, "LP-Greedy": 2398.0, "LP-Match": 2286.0, "Weaver": 1737.9999999999995, "Weaver-R": 1737.9999999999995, "Greedy": 1770.0, "Greedy-R": 1770.0, "key": "eps_29", "wall": 0.29551789996912703}
{"seed": 60030, "kind": "eps", "n": 55, "tau": 15, "T_LP": 938.2499999999999, "IP": 938.4999999999999, "ip_optimal": true, "IP-Sched": 938.5, "LP-Max": 1346.3333333333333, "LP-Greedy": 1346.3333333333335, "LP-Match": 1104.9999999999998, "Weaver": 939.5, "Weaver-R": 939.5, "Greedy": 949.9999999999998, "Greedy-R": 949.9999999999998, "key": "eps_30", "wall": 2.423992600000929}
{"seed": 60031, "kind": "eps", "n": 23, "tau": 11, "T_LP": 423.22222222222223, "IP": 428.33333283333326, "ip_optimal": true, "IP-Sched": 428.33333333333337, "LP-Max": 742.9999999999999, "LP-Greedy": 514.0, "LP-Match": 612.0, "Weaver": 442.0, "Weaver-R": 442.0, "Greedy": 428.33333333333337, "Greedy-R": 428.33333333333337, "key": "eps_31", "wall": 0.05865130003076047}
{"seed": 60032, "kind": "eps", "n": 45, "tau": 13, "T_LP": 544.0, "IP": 543.9999999999999, "ip_optimal": true, "IP-Sched": 544.0, "LP-Max": 603.0, "LP-Greedy": 603.0, "LP-Match": 829.0, "Weaver": 552.6666666666666, "Weaver-R": 552.6666666666666, "Greedy": 552.6666666666667, "Greedy-R": 552.6666666666667, "key": "eps_32", "wall": 0.030556000012438744}
{"seed": 60033, "kind": "eps", "n": 60, "tau": 18, "T_LP": 940.0, "IP": 940.0, "ip_optimal": true, "IP-Sched": 940.0, "LP-Max": 1176.0, "LP-Greedy": 1176.0, "LP-Match": 1686.0, "Weaver": 1394.0, "Weaver-R": 1394.0, "Greedy": 940.0, "Greedy-R": 940.0, "key": "eps_33", "wall": 0.059027999988757074}
{"seed": 60034, "kind": "eps", "n": 39, "tau": 13, "T_LP": 594.0, "IP": 628.5, "ip_optimal": true, "IP-Sched": 628.5, "LP-Max": 819.0, "LP-Greedy": 819.0, "LP-Match": 1002.9999999999999, "Weaver": 668.5, "Weaver-R": 668.5, "Greedy": 668.5, "Greedy-R": 668.5, "key": "eps_34", "wall": 0.05930520000401884}
{"seed": 60035, "kind": "eps", "n": 70, "tau": 19, "T_LP": 531.5555555555555, "IP": 544.0, "ip_optimal": true, "IP-Sched": 544.0, "LP-Max": 899.0, "LP-Greedy": 641.6666666666666, "LP-Match": 772.3333333333333, "Weaver": 588.9999999999999, "Weaver-R": 588.9999999999999, "Greedy": 548.6666666666665, "Greedy-R": 548.6666666666665, "key": "eps_35", "wall": 0.17195819999324158}
{"seed": 60036, "kind": "eps", "n": 27, "tau": 11, "T_LP": 831.0, "IP": 830.9999999999916, "ip_optimal": true, "IP-Sched": 831.0, "LP-Max": 1289.0, "LP-Greedy": 1154.0, "LP-Match": 1288.0, "Weaver": 831.0, "Weaver-R": 831.0, "Greedy": 831.0, "Greedy-R": 831.0, "key": "eps_36", "wall": 0.06338030000915751}
{"seed": 60037, "kind": "eps", "n": 42, "tau": 14, "T_LP": 597.0, "IP": 597.0000000000066, "ip_optimal": true, "IP-Sched": 597.0, "LP-Max": 607.0, "LP-Greedy": 607.0, "LP-Match": 606.0, "Weaver": 597.0, "Weaver-R": 597.0, "Greedy": 597.0, "Greedy-R": 597.0, "key": "eps_37", "wall": 0.03350850002607331}
{"seed": 60038, "kind": "eps", "n": 49, "tau": 15, "T_LP": 382.875, "IP": 387.00000000000006, "ip_optimal": true, "IP-Sched": 387.0, "LP-Max": 544.0, "LP-Greedy": 568.5, "LP-Match": 703.6666666666667, "Weaver": 453.5, "Weaver-R": 453.5, "Greedy": 412.33333333333326, "Greedy-R": 412.33333333333326, "key": "eps_38", "wall": 0.10411469999235123}
{"seed": 60039, "kind": "eps", "n": 59, "tau": 18, "T_LP": 1111.0, "IP": 1111.0, "ip_optimal": true, "IP-Sched": 1111.0, "LP-Max": 1447.0, "LP-Greedy": 1507.333333333333, "LP-Match": 1441.0, "Weaver": 1152.333333333333, "Weaver-R": 1152.333333333333, "Greedy": 1152.3333333333335, "Greedy-R": 1152.3333333333335, "key": "eps_39", "wall": 0.1955438000150025}
{"seed": 60040, "kind": "eps", "n": 62, "tau": 18, "T_LP": 1427.1666666666667, "IP": 1427.5, "ip_optimal": true, "IP-Sched": 1427.5, "LP-Max": 2658.5, "LP-Greedy": 2658.5, "LP-Match": 1968.5, "Weaver": 1436.3333333333333, "Weaver-R": 1436.3333333333333, "Greedy": 1436.333333333333, "Greedy-R": 1436.333333333333, "key": "eps_40", "wall": 1.1933475999976508}
{"seed": 60041, "kind": "eps", "n": 45, "tau": 15, "T_LP": 558.0, "IP": 557.9999999999998, "ip_optimal": true, "IP-Sched": 558.0, "LP-Max": 577.0, "LP-Greedy": 577.0, "LP-Match": 663.5, "Weaver": 558.0, "Weaver-R": 558.0, "Greedy": 558.0, "Greedy-R": 558.0, "key": "eps_41", "wall": 0.03616580000380054}
{"seed": 60042, "kind": "eps", "n": 36, "tau": 13, "T_LP": 640.0, "IP": 703.0, "ip_optimal": true, "IP-Sched": 703.0, "LP-Max": 865.0, "LP-Greedy": 865.0, "LP-Match": 1189.5, "Weaver": 703.0, "Weaver-R": 703.0, "Greedy": 703.0, "Greedy-R": 703.0, "key": "eps_42", "wall": 0.07068589999107644}
{"seed": 60043, "kind": "eps", "n": 37, "tau": 11, "T_LP": 624.75, "IP": 707.5000000000001, "ip_optimal": true, "IP-Sched": 707.5, "LP-Max": 1077.0, "LP-Greedy": 858.0, "LP-Match": 1070.0, "Weaver": 745.0, "Weaver-R": 745.0, "Greedy": 761.5, "Greedy-R": 761.5, "key": "eps_43", "wall": 0.029206700040958822}
{"seed": 60044, "kind": "eps", "n": 38, "tau": 12, "T_LP": 23.333333333333332, "IP": 24.0, "ip_optimal": true, "IP-Sched": 24.0, "LP-Max": 44.0, "LP-Greedy": 32.0, "LP-Match": 34.0, "Weaver": 24.0, "Weaver-R": 24.0, "Greedy": 24.0, "Greedy-R": 24.0, "key": "eps_44", "wall": 0.0291402000002563}
{"seed": 60045, "kind": "eps", "n": 30, "tau": 14, "T_LP": 604.8333333333334, "IP": 627.0, "ip_optimal": true, "IP-Sched": 627.0, "LP-Max": 819.0, "LP-Greedy": 811.9999999999998, "LP-Match": 905.0, "Weaver": 758.0, "Weaver-R": 758.0, "Greedy": 758.0, "Greedy-R": 758.0, "key": "eps_45", "wall": 0.0720314999925904}
{"seed": 60046, "kind": "eps", "n": 54, "tau": 15, "T_LP": 652.0, "IP": 723.9999999999995, "ip_optimal": true, "IP-Sched": 724.0, "LP-Max": 1009.5, "LP-Greedy": 874.0, "LP-Match": 1294.0, "Weaver": 724.0, "Weaver-R": 724.0, "Greedy": 724.0, "Greedy-R": 724.0, "key": "eps_46", "wall": 0.07663440000033006}
{"seed": 60047, "kind": "eps", "n": 40, "tau": 12, "T_LP": 909.6666666666669, "IP": 924.4999999998382, "ip_optimal": true, "IP-Sched": 924.5, "LP-Max": 1506.0, "LP-Greedy": 1506.0, "LP-Match": 1418.5, "Weaver": 1089.0, "Weaver-R": 1089.0, "Greedy": 946.0, "Greedy-R": 946.0, "key": "eps_47", "wall": 0.09051210002508014}
{"seed": 60048, "kind": "eps", "n": 54, "tau": 17, "T_LP": 1023.0, "IP": 1023.0, "ip_optimal": true, "IP-Sched": 1023.0, "LP-Max": 1919.0, "LP-Greedy": 1086.5, "LP-Match": 1566.5, "Weaver": 1081.0, "Weaver-R": 1081.0, "Greedy": 1035.5, "Greedy-R": 1035.5, "key": "eps_48", "wall": 0.09462689998326823}
{"seed": 60049, "kind": "eps", "n": 52, "tau": 16, "T_LP": 1263.75, "IP": 1284.999999999998, "ip_optimal": true, "IP-Sched": 1285.0, "LP-Max": 1630.0, "LP-Greedy": 1630.0, "LP-Match": 1630.0, "Weaver": 1286.0, "Weaver-R": 1286.0, "Greedy": 1512.0, "Greedy-R": 1512.0, "key": "eps_49", "wall": 0.1256071000243537}
{"seed": 60050, "kind": "eps", "n": 34, "tau": 13, "T_LP": 1009.6666666666666, "IP": 1010.0, "ip_optimal": true, "IP-Sched": 1010.0, "LP-Max": 1430.0, "LP-Greedy": 1430.0, "LP-Match": 1514.0, "Weaver": 1028.0, "Weaver-R": 1028.0, "Greedy": 1048.3333333333333, "Greedy-R": 1048.3333333333333, "key": "eps_50", "wall": 0.10661149997031316}
{"seed": 60051, "kind": "eps", "n": 35, "tau": 13, "T_LP": 929.8, "IP": 932.0, "ip_optimal": true, "IP-Sched": 932.0, "LP-Max": 1367.0, "LP-Greedy": 1197.0, "LP-Match": 1432.0, "Weaver": 1007.5, "Weaver-R": 1007.5, "Greedy": 1006.5, "Greedy-R": 1006.5, "key": "eps_51", "wall": 0.1535308000165969}
{"seed": 60052, "kind": "eps", "n": 34, "tau": 12, "T_LP": 610.1666666666666, "IP": 610.6666666666669, "ip_optimal": true, "IP-Sched": 610.6666666666666, "LP-Max": 1004.5, "LP-Greedy": 657.0, "LP-Match": 825.3333333333333, "Weaver": 618.3333333333333, "Weaver-R": 618.3333333333333, "Greedy": 618.3333333333333, "Greedy-R": 618.3333333333333, "key": "eps_52", "wall": 0.12738020002143458}
{"seed": 60053, "kind": "eps", "n": 62, "tau": 18, "T_LP": 1644.4, "IP": 1644.5, "ip_optimal": true, "IP-Sched": 1644.5, "LP-Max": 2626.0, "LP-Greedy": 2186.5, "LP-Match": 2517.0, "Weaver": 1671.0, "Weaver-R": 1671.0, "Greedy": 1645.0, "Greedy-R": 1645.0, "key": "eps_53", "wall": 1.3001882000244223}
{"seed": 60054, "kind": "eps", "n": 28, "tau": 11, "T_LP": 908.6, "IP": 915.6666666666403, "ip_optimal": true, "IP-Sched": 915.6666666666666, "LP-Max": 1554.0, "LP-Greedy": 1150.0, "LP-Match": 1283.0, "Weaver": 973.6666666666666, "Weaver-R": 973.6666666666666, "Greedy": 991.6666666666665, "Greedy-R": 991.6666666666665, "key": "eps_54", "wall": 0.0838586000027135}
{"seed": 60055, "kind": "eps", "n": 65, "tau": 18, "T_LP": 697.4285714285713, "IP": 736.5, "ip_optimal": true, "IP-Sched": 736.5, "LP-Max": 1233.0, "LP-Greedy": 882.0, "LP-Match": 1297.0, "Weaver": 753.0, "Weaver-R": 753.0, "Greedy": 769.5, "Greedy-R": 769.5, "key": "eps_55", "wall": 0.11921729997266084}
{"seed": 60056, "kind": "eps", "n": 52, "tau": 18, "T_LP": 2259.666666666667, "IP": 2280.0, "ip_optimal": true, "IP-Sched": 2280.0, "LP-Max": 2916.0, "LP-Greedy": 2916.0, "LP-Match": 3219.0, "Weaver": 2314.0, "Weaver-R": 2314.0, "Greedy": 2342.0, "Greedy-R": 2342.0, "key": "eps_56", "wall": 0.144740300020203}
{"seed": 60057, "kind": "eps", "n": 29, "tau": 12, "T_LP": 592.0, "IP": 597.6666666666665, "ip_optimal": true, "IP-Sched": 597.6666666666666, "LP-Max": 800.3333333333333, "LP-Greedy": 682.6666666666665, "LP-Match": 796.3333333333333, "Weaver": 629.3333333333331, "Weaver-R": 629.3333333333331, "Greedy": 629.3333333333331, "Greedy-R": 629.3333333333331, "key": "eps_57", "wall": 0.10229589999653399}
{"seed": 60058, "kind": "eps", "n": 41, "tau": 14, "T_LP": 385.5, "IP": 385.5, "ip_optimal": true, "IP-Sched": 385.5, "LP-Max": 476.0, "LP-Greedy": 468.0, "LP-Match": 537.6666666666667, "Weaver": 385.5, "Weaver-R": 385.5, "Greedy": 385.5, "Greedy-R": 385.5, "key": "eps_58", "wall": 0.02906760002952069}
{"seed": 60059, "kind": "eps", "n": 63, "tau": 16, "T_LP": 946.5000000000001, "IP": 954.9999999999987, "ip_optimal": true, "IP-Sched": 955.0, "LP-Max": 1093.9999999999998, "LP-Greedy": 1059.0, "LP-Match": 2140.0, "Weaver": 1021.3333333333331, "Weaver-R": 1021.3333333333331, "Greedy": 1021.3333333333331, "Greedy-R": 1021.3333333333331, "key": "eps_59", "wall": 0.10432589997071773}
{"seed": 60060, "kind": "eps", "n": 44, "tau": 13, "T_LP": 315.6666666666667, "IP": 315.6666666666667, "ip_optimal": true, "IP-Sched": 315.66666666666663, "LP-Max": 315.66666666666663, "LP-Greedy": 315.66666666666663, "LP-Match": 315.66666666666663, "Weaver": 315.6666666666667, "Weaver-R": 315.6666666666667, "Greedy": 315.6666666666667, "Greedy-R": 315.6666666666667, "key": "eps_60", "wall": 0.032502800051588565}
{"seed": 60061, "kind": "eps", "n": 34, "tau": 12, "T_LP": 543.6666666666667, "IP": 543.6666666666666, "ip_optimal": true, "IP-Sched": 543.6666666666666, "LP-Max": 716.0, "LP-Greedy": 716.0, "LP-Match": 543.6666666666665, "Weaver": 543.6666666666667, "Weaver-R": 543.6666666666667, "Greedy": 543.6666666666667, "Greedy-R": 543.6666666666667, "key": "eps_61", "wall": 0.02888400002848357}
{"seed": 60062, "kind": "eps", "n": 34, "tau": 10, "T_LP": 866.0, "IP": 878.0000000000006, "ip_optimal": true, "IP-Sched": 878.0, "LP-Max": 1574.0, "LP-Greedy": 1574.0, "LP-Match": 1382.0, "Weaver": 923.6666666666665, "Weaver-R": 923.6666666666665, "Greedy": 923.6666666666666, "Greedy-R": 923.6666666666666, "key": "eps_62", "wall": 0.15961989999050274}
{"seed": 60063, "kind": "eps", "n": 54, "tau": 16, "T_LP": 1503.142857142857, "IP": 1503.5, "ip_optimal": true, "IP-Sched": 1503.5, "LP-Max": 2255.5, "LP-Greedy": 1708.0, "LP-Match": 1887.0, "Weaver": 1526.5, "Weaver-R": 1526.5, "Greedy": 1542.0, "Greedy-R": 1542.0, "key": "eps_63", "wall": 18.56537800002843}
{"seed": 60064, "kind": "eps", "n": 54, "tau": 18, "T_LP": 1034.7142857142858, "IP": 1035.0, "ip_optimal": true, "IP-Sched": 1035.0, "LP-Max": 1346.0, "LP-Greedy": 1346.0, "LP-Match": 1352.0, "Weaver": 1053.0, "Weaver-R": 1053.0, "Greedy": 1062.0, "Greedy-R": 1062.0, "key": "eps_64", "wall": 0.3933326000114903}
{"seed": 60065, "kind": "eps", "n": 41, "tau": 13, "T_LP": 818.0, "IP": 823.0, "ip_optimal": true, "IP-Sched": 823.0, "LP-Max": 1314.0, "LP-Greedy": 996.6666666666667, "LP-Match": 1471.0, "Weaver": 902.3333333333333, "Weaver-R": 902.3333333333333, "Greedy": 902.3333333333331, "Greedy-R": 902.3333333333331, "key": "eps_65", "wall": 0.05965389998164028}
{"seed": 60066, "kind": "eps", "n": 35, "tau": 11, "T_LP": 488.75000000000006, "IP": 508.5, "ip_optimal": true, "IP-Sched": 508.5, "LP-Max": 695.0, "LP-Greedy": 643.3333333333333, "LP-Match": 706.0, "Weaver": 595.5, "Weaver-R": 595.5, "Greedy": 595.5, "Greedy-R": 595.5, "key": "eps_66", "wall": 0.08035950001794845}
{"seed": 60067, "kind": "eps", "n": 64, "tau": 20, "T_LP": 1707.1666666666667, "IP": 1707.3333333333333, "ip_optimal": true, "IP-Sched": 1707.3333333333333, "LP-Max": 2953.0, "LP-Greedy": 1772.0, "LP-Match": 2170.0, "Weaver": 1724.0, "Weaver-R": 1724.0, "Greedy": 1724.0, "Greedy-R": 1724.0, "key": "eps_67", "wall": 45.08637020003516}
{"seed": 60068, "kind": "eps", "n": 46, "tau": 14, "T_LP": 584.25, "IP": 640.0000000000002, "ip_optimal": true, "IP-Sched": 640.0, "LP-Max": 799.0, "LP-Greedy": 920.5, "LP-Match": 805.0, "Weaver": 739.0, "Weaver-R": 739.0, "Greedy": 653.5, "Greedy-R": 653.5, "key": "eps_68", "wall": 0.05520360002992675}
{"seed": 60069, "kind": "eps", "n": 46, "tau": 16, "T_LP": 1089.8333333333333, "IP": 1091.0, "ip_optimal": true, "IP-Sched": 1091.0, "LP-Max": 1805.0, "LP-Greedy": 1527.0, "LP-Match": 1376.5, "Weaver": 1147.0, "Weaver-R": 1147.0, "Greedy": 1127.5, "Greedy-R": 1127.5, "key": "eps_69", "wall": 0.30011609999928623}
{"seed": 60070, "kind": "eps", "n": 29, "tau": 10, "T_LP": 927.6666666666666, "IP": 934.0000000000001, "ip_optimal": true, "IP-Sched": 934.0, "LP-Max": 1773.0, "LP-Greedy": 1172.0, "LP-Match": 1277.0, "Weaver": 967.3333333333331, "Weaver-R": 967.3333333333331, "Greedy": 967.3333333333331, "Greedy-R": 967.3333333333331, "key": "eps_70", "wall": 0.0893682999885641}
{"seed": 60071, "kind": "eps", "n": 14, "tau": 6, "T_LP": 312.8333333333333, "IP": 379.0, "ip_optimal": true, "IP-Sched": 379.0, "LP-Max": 471.6666666666667, "LP-Greedy": 378.99999999999994, "LP-Match": 471.6666666666667, "Weaver": 379.0, "Weaver-R": 379.0, "Greedy": 379.0, "Greedy-R": 379.0, "key": "eps_71", "wall": 0.039202700019814074}
{"seed": 60072, "kind": "eps", "n": 15, "tau": 7, "T_LP": 408.0, "IP": 408.0, "ip_optimal": true, "IP-Sched": 408.0, "LP-Max": 408.0, "LP-Greedy": 542.5, "LP-Match": 635.5, "Weaver": 408.0, "Weaver-R": 408.0, "Greedy": 408.0, "Greedy-R": 408.0, "key": "eps_72", "wall": 0.0295936000184156}
{"seed": 60073, "kind": "eps", "n": 29, "tau": 9, "T_LP": 1280.5, "IP": 1306.0000000000077, "ip_optimal": true, "IP-Sched": 1306.0, "LP-Max": 1639.0, "LP-Greedy": 1561.0, "LP-Match": 1646.0, "Weaver": 1325.0, "Weaver-R": 1325.0, "Greedy": 1325.0, "Greedy-R": 1325.0, "key": "eps_73", "wall": 0.07705759996315464}
{"seed": 60074, "kind": "eps", "n": 68, "tau": 20, "T_LP": 1149.4, "IP": 1176.0, "ip_optimal": true, "IP-Sched": 1176.0, "LP-Max": 1694.0, "LP-Greedy": 1694.0, "LP-Match": 2425.0, "Weaver": 1326.0, "Weaver-R": 1326.0, "Greedy": 1313.0, "Greedy-R": 1313.0, "key": "eps_74", "wall": 0.14493269997183233}
{"seed": 60075, "kind": "eps", "n": 28, "tau": 10, "T_LP": 456.0, "IP": 456.0, "ip_optimal": true, "IP-Sched": 456.0, "LP-Max": 456.0, "LP-Greedy": 456.0, "LP-Match": 456.0, "Weaver": 456.0, "Weaver-R": 456.0, "Greedy": 456.0, "Greedy-R": 456.0, "key": "eps_75", "wall": 0.026471499993931502}
{"seed": 60076, "kind": "eps", "n": 37, "tau": 11, "T_LP": 711.25, "IP": 712.6666666666669, "ip_optimal": true, "IP-Sched": 712.6666666666665, "LP-Max": 997.0, "LP-Greedy": 997.0, "LP-Match": 1616.5, "Weaver": 719.5, "Weaver-R": 719.5, "Greedy": 745.5, "Greedy-R": 745.5, "key": "eps_76", "wall": 0.1583235000143759}
{"seed": 60077, "kind": "eps", "n": 40, "tau": 14, "T_LP": 555.8333333333333, "IP": 555.9999999999912, "ip_optimal": true, "IP-Sched": 556.0, "LP-Max": 1028.0, "LP-Greedy": 1028.0, "LP-Match": 1111.0, "Weaver": 556.5, "Weaver-R": 556.5, "Greedy": 556.5, "Greedy-R": 556.5, "key": "eps_77", "wall": 0.10645010002190247}
{"seed": 60078, "kind": "eps", "n": 42, "tau": 13, "T_LP": 539.625, "IP": 556.0, "ip_optimal": true, "IP-Sched": 555.9999999999999, "LP-Max": 828.6666666666665, "LP-Greedy": 645.9999999999999, "LP-Match": 774.9999999999998, "Weaver": 556.0, "Weaver-R": 556.0, "Greedy": 556.0, "Greedy-R": 556.0, "key": "eps_78", "wall": 0.0789610999636352}
{"seed": 60079, "kind": "eps", "n": 54, "tau": 17, "T_LP": 737.1666666666666, "IP": 749.0, "ip_optimal": true, "IP-Sched": 749.0, "LP-Max": 1142.0, "LP-Greedy": 1020.9999999999997, "LP-Match": 977.0, "Weaver": 843.6666666666665, "Weaver-R": 843.6666666666665, "Greedy": 779.333333333333, "Greedy-R": 779.333333333333, "key": "eps_79", "wall": 0.1527990999747999}
{"seed": 60080, "kind": "eps", "n": 49, "tau": 14, "T_LP": 477.16666666666674, "IP": 611.9999999999991, "ip_optimal": true, "IP-Sched": 612.0, "LP-Max": 816.0, "LP-Greedy": 814.0, "LP-Match": 814.0, "Weaver": 612.0, "Weaver-R": 612.0, "Greedy": 679.5, "Greedy-R": 679.5, "key": "eps_80", "wall": 0.1002534999861382}
{"seed": 60081, "kind": "eps", "n": 38, "tau": 12, "T_LP": 137.66666666666666, "IP": 137.66666666666669, "ip_optimal": true, "IP-Sched": 137.66666666666663, "LP-Max": 159.0, "LP-Greedy": 159.0, "LP-Match": 207.0, "Weaver": 137.66666666666666, "Weaver-R": 137.66666666666666, "Greedy": 137.66666666666666, "Greedy-R": 137.66666666666666, "key": "eps_81", "wall": 0.03424040001118556}
{"seed": 60082, "kind": "eps", "n": 27, "tau": 10, "T_LP": 336.33333333333337, "IP": 352.0, "ip_optimal": true, "IP-Sched": 351.9999999999999, "LP-Max": 480.99999999999994, "LP-Greedy": 512.3333333333333, "LP-Match": 512.3333333333333, "Weaver": 352.0, "Weaver-R": 352.0, "Greedy": 352.0, "Greedy-R": 352.0, "key": "eps_82", "wall": 0.033418399980291724}
{"seed": 60083, "kind": "eps", "n": 43, "tau": 14, "T_LP": 1374.8000000000002, "IP": 1376.9999999999998, "ip_optimal": true, "IP-Sched": 1377.0, "LP-Max": 1888.0, "LP-Greedy": 1869.5, "LP-Match": 2076.0, "Weaver": 1456.0, "Weaver-R": 1456.0, "Greedy": 1405.0, "Greedy-R": 1405.0, "key": "eps_83", "wall": 0.31539010000415146}
{"seed": 60084, "kind": "eps", "n": 29, "tau": 14, "T_LP": 10.714285714285715, "IP": 11.0, "ip_optimal": true, "IP-Sched": 11.000000000000002, "LP-Max": 14.0, "LP-Greedy": 14.0, "LP-Match": 19.0, "Weaver": 11.333333333333332, "Weaver-R": 11.333333333333332, "Greedy": 11.333333333333332, "Greedy-R": 11.333333333333332, "key": "eps_84", "wall": 0.09300890000304207}
{"seed": 60085, "kind": "eps", "n": 40, "tau": 13, "T_LP": 447.8571428571428, "IP": 453.66666666666663, "ip_optimal": true, "IP-Sched": 453.66666666666646, "LP-Max": 733.0, "LP-Greedy": 731.0, "LP-Match": 723.0, "Weaver": 466.33333333333326, "Weaver-R": 466.33333333333326, "Greedy": 453.6666666666665, "Greedy-R": 453.6666666666665, "key": "eps_85", "wall": 0.06352089997380972}
{"seed": 60086, "kind": "eps", "n": 49, "tau": 15, "T_LP": 1517.6, "IP": 1520.5, "ip_optimal": true, "IP-Sched": 1520.5, "LP-Max": 3697.0, "LP-Greedy": 2866.0, "LP-Match": 2966.0, "Weaver": 1606.5, "Weaver-R": 1606.5, "Greedy": 1594.0, "Greedy-R": 1594.0, "key": "eps_86", "wall": 0.5766054000123404}
{"seed": 60087, "kind": "eps", "n": 36, "tau": 12, "T_LP": 784.3333333333334, "IP": 825.0, "ip_optimal": true, "IP-Sched": 825.0, "LP-Max": 1061.3333333333333, "LP-Greedy": 950.5, "LP-Match": 936.9999999999999, "Weaver": 875.3333333333333, "Weaver-R": 875.3333333333333, "Greedy": 828.5, "Greedy-R": 828.5, "key": "eps_87", "wall": 0.043294699979014695}
{"seed": 60088, "kind": "eps", "n": 51, "tau": 14, "T_LP": 1073.1428571428573, "IP": 1073.6666666666101, "ip_optimal": true, "IP-Sched": 1073.6666666666665, "LP-Max": 1418.0, "LP-Greedy": 1286.0, "LP-Match": 1582.5, "Weaver": 1090.5, "Weaver-R": 1090.5, "Greedy": 1127.0, "Greedy-R": 1127.0, "key": "eps_88", "wall": 27.353214300004765}
{"seed": 60089, "kind": "eps", "n": 64, "tau": 18, "T_LP": 1113.3750000000002, "IP": 1113.6666666666665, "ip_optimal": true, "IP-Sched": 1113.6666666666665, "LP-Max": 1740.333333333333, "LP-Greedy": 1400.0, "LP-Match": 1403.0, "Weaver": 1134.0, "Weaver-R": 1134.0, "Greedy": 1125.5, "Greedy-R": 1125.5, "key": "eps_89", "wall": 2.7381877999869175}
{"seed": 60090, "kind": "eps", "n": 34, "tau": 13, "T_LP": 388.0, "IP": 388.0, "ip_optimal": true, "IP-Sched": 388.0, "LP-Max": 431.0, "LP-Greedy": 431.0, "LP-Match": 534.6666666666666, "Weaver": 388.0, "Weaver-R": 388.0, "Greedy": 388.0, "Greedy-R": 388.0, "key": "eps_90", "wall": 0.033270099957007915}
{"seed": 60091, "kind": "eps", "n": 38, "tau": 13, "T_LP": 984.0, "IP": 984.0, "ip_optimal": true, "IP-Sched": 984.0, "LP-Max": 1396.0, "LP-Greedy": 1396.0, "LP-Match": 1666.0, "Weaver": 1387.0, "Weaver-R": 1387.0, "Greedy": 984.0, "Greedy-R": 984.0, "key": "eps_91", "wall": 0.06199160002870485}
{"seed": 60092, "kind": "eps", "n": 68, "tau": 18, "T_LP": 1207.6666666666665, "IP": 1208.0, "ip_optimal": true, "IP-Sched": 1208.0, "LP-Max": 1922.9999999999995, "LP-Greedy": 1518.5, "LP-Match": 1523.0, "Weaver": 1256.3333333333333, "Weaver-R": 1256.3333333333333, "Greedy": 1256.3333333333333, "Greedy-R": 1256.3333333333333, "key": "eps_92", "wall": 0.3809200000250712}
{"seed": 60093, "kind": "eps", "n": 56, "tau": 17, "T_LP": 623.7777777777777, "IP": 659.3333333333334, "ip_optimal": true, "IP-Sched": 659.3333333333333, "LP-Max": 851.6666666666666, "LP-Greedy": 847.6666666666663, "LP-Match": 931.333333333333, "Weaver": 801.9999999999999, "Weaver-R": 801.9999999999999, "Greedy": 716.6666666666664, "Greedy-R": 716.6666666666664, "key": "eps_93", "wall": 0.3525798000046052}
{"seed": 60094, "kind": "eps", "n": 35, "tau": 12, "T_LP": 640.6, "IP": 690.0, "ip_optimal": true, "IP-Sched": 690.0, "LP-Max": 823.5, "LP-Greedy": 735.0, "LP-Match": 807.6666666666666, "Weaver": 690.0, "Weaver-R": 690.0, "Greedy": 690.0, "Greedy-R": 690.0, "key": "eps_94", "wall": 0.06637170002795756}
{"seed": 60095, "kind": "eps", "n": 56, "tau": 18, "T_LP": 850.6, "IP": 863.9999999999999, "ip_optimal": true, "IP-Sched": 864.0, "LP-Max": 1272.0, "LP-Greedy": 1272.0, "LP-Match": 1583.0, "Weaver": 901.5, "Weaver-R": 901.5, "Greedy": 907.0, "Greedy-R": 907.0, "key": "eps_95", "wall": 0.16725379996933043}
{"seed": 60096, "kind": "eps", "n": 25, "tau": 9, "T_LP": 699.1999999999999, "IP": 722.9999999999999, "ip_optimal": true, "IP-Sched": 723.0, "LP-Max": 844.5, "LP-Greedy": 844.5, "LP-Match": 924.3333333333333, "Weaver": 773.5, "Weaver-R": 773.5, "Greedy": 773.5, "Greedy-R": 773.5, "key": "eps_96", "wall": 0.036866000038571656}
{"seed": 60097, "kind": "eps", "n": 41, "tau": 14, "T_LP": 693.0, "IP": 693.0, "ip_optimal": true, "IP-Sched": 693.0, "LP-Max": 724.0, "LP-Greedy": 724.0, "LP-Match": 1152.0, "Weaver": 693.0, "Weaver-R": 693.0, "Greedy": 693.0, "Greedy-R": 693.0, "key": "eps_97", "wall": 0.050555900030303746}
{"seed": 60098, "kind": "eps", "n": 34, "tau": 11, "T_LP": 670.0000000000001, "IP": 674.3333333333334, "ip_optimal": true, "IP-Sched": 674.3333333333333, "LP-Max": 839.0, "LP-Greedy": 839.0, "LP-Match": 861.0, "Weaver": 718.0, "Weaver-R": 718.0, "Greedy": 718.0, "Greedy-R": 718.0, "key": "eps_98", "wall": 0.13829339999938384}
{"seed": 60099, "kind": "eps", "n": 38, "tau": 13, "T_LP": 1020.857142857143, "IP": 1023.9999999999999, "ip_optimal": true, "IP-Sched": 1023.9999999999998, "LP-Max": 1572.0, "LP-Greedy": 1172.0, "LP-Match": 1219.333333333333, "Weaver": 1052.0, "Weaver-R": 1052.0, "Greedy": 1040.9999999999998, "Greedy-R": 1040.9999999999998, "key": "eps_99", "wall": 0.19453370000701398}
{"seed": 60100, "kind": "eps", "n": 45, "tau": 13, "T_LP": 917.4999999999999, "IP": 918.6666666666669, "ip_optimal": true, "IP-Sched": 918.6666666666666, "LP-Max": 1367.0, "LP-Greedy": 1367.0, "LP-Match": 1285.0, "Weaver": 952.6666666666667, "Weaver-R": 952.6666666666667, "Greedy": 938.9999999999998, "Greedy-R": 938.9999999999998, "key": "eps_100", "wall": 0.4933998000342399}
{"seed": 60101, "kind": "eps", "n": 45, "tau": 14, "T_LP": 1063.6, "IP": 1066.0, "ip_optimal": true, "IP-Sched": 1066.0, "LP-Max": 1373.0, "LP-Greedy": 1482.0, "LP-Match": 2346.0, "Weaver": 1123.5, "Weaver-R": 1123.5, "Greedy": 1124.5, "Greedy-R": 1124.5, "key": "eps_101", "wall": 0.31065030000172555}
{"seed": 60102, "kind": "eps", "n": 73, "tau": 19, "T_LP": 1570.0, "IP": 1570.0, "ip_optimal": true, "IP-Sched": 1570.0, "LP-Max": 2290.0, "LP-Greedy": 2290.0, "LP-Match": 1881.5, "Weaver": 1583.0, "Weaver-R": 1583.0, "Greedy": 1583.0, "Greedy-R": 1583.0, "key": "eps_102", "wall": 0.19208479998633265}
{"seed": 60103, "kind": "eps", "n": 37, "tau": 13, "T_LP": 1680.5, "IP": 1683.0, "ip_optimal": true, "IP-Sched": 1683.0, "LP-Max": 2183.0, "LP-Greedy": 2086.0, "LP-Match": 2471.0, "Weaver": 1705.0, "Weaver-R": 1705.0, "Greedy": 1691.0, "Greedy-R": 1691.0, "key": "eps_103", "wall": 0.2886712999898009}
{"seed": 60104, "kind": "eps", "n": 41, "tau": 12, "T_LP": 665.2857142857142, "IP": 668.9999999999272, "ip_optimal": true, "IP-Sched": 668.9999999999998, "LP-Max": 917.3333333333333, "LP-Greedy": 756.6666666666665, "LP-Match": 851.6666666666663, "Weaver": 677.0, "Weaver-R": 677.0, "Greedy": 751.0, "Greedy-R": 751.0, "key": "eps_104", "wall": 0.13752720004413277}
{"seed": 60105, "kind": "eps", "n": 29, "tau": 14, "T_LP": 505.0, "IP": 506.99999999999994, "ip_optimal": true, "IP-Sched": 506.99999999999994, "LP-Max": 771.3333333333334, "LP-Greedy": 557.3333333333333, "LP-Match": 672.6666666666667, "Weaver": 506.99999999999994, "Weaver-R": 506.99999999999994, "Greedy": 506.9999999999999, "Greedy-R": 506.9999999999999, "key": "eps_105", "wall": 0.05550230003427714}
{"seed": 60106, "kind": "eps", "n": 46, "tau": 15, "T_LP": 302.0, "IP": 302.00000000000546, "ip_optimal": true, "IP-Sched": 302.0, "LP-Max": 327.5, "LP-Greedy": 327.5, "LP-Match": 525.5, "Weaver": 441.99999999999994, "Weaver-R": 441.99999999999994, "Greedy": 302.0, "Greedy-R": 302.0, "key": "eps_106", "wall": 0.03977500001201406}
{"seed": 60107, "kind": "eps", "n": 38, "tau": 12, "T_LP": 836.8333333333333, "IP": 853.0, "ip_optimal": true, "IP-Sched": 852.9999999999999, "LP-Max": 1031.0, "LP-Greedy": 1216.0, "LP-Match": 1375.0, "Weaver": 869.9999999999999, "Weaver-R": 869.9999999999999, "Greedy": 864.3333333333334, "Greedy-R": 864.3333333333334, "key": "eps_107", "wall": 0.0660059999790974}
{"seed": 60108, "kind": "eps", "n": 45, "tau": 14, "T_LP": 468.33333333333337, "IP": 468.33333333333337, "ip_optimal": true, "IP-Sched": 468.33333333333337, "LP-Max": 537.0, "LP-Greedy": 537.0, "LP-Match": 468.33333333333337, "Weaver": 468.33333333333337, "Weaver-R": 468.33333333333337, "Greedy": 468.33333333333337, "Greedy-R": 468.33333333333337, "key": "eps_108", "wall": 0.026333700050599873}
{"seed": 60109, "kind": "eps", "n": 50, "tau": 15, "T_LP": 547.2, "IP": 640.0000000000067, "ip_optimal": true, "IP-Sched": 640.0, "LP-Max": 798.0, "LP-Greedy": 767.5, "LP-Match": 826.0, "Weaver": 640.0, "Weaver-R": 640.0, "Greedy": 640.0, "Greedy-R": 640.0, "key": "eps_109", "wall": 0.10256190004292876}
{"seed": 60110, "kind": "eps", "n": 33, "tau": 13, "T_LP": 365.57142857142856, "IP": 384.0000000000001, "ip_optimal": true, "IP-Sched": 383.9999999999999, "LP-Max": 633.0, "LP-Greedy": 458.0, "LP-Match": 495.0, "Weaver": 384.0, "Weaver-R": 384.0, "Greedy": 383.99999999999994, "Greedy-R": 383.99999999999994, "key": "eps_110", "wall": 0.026898099982645363}
{"seed": 60111, "kind": "eps", "n": 44, "tau": 14, "T_LP": 692.8, "IP": 778.0, "ip_optimal": true, "IP-Sched": 778.0, "LP-Max": 891.0, "LP-Greedy": 891.0, "LP-Match": 891.0, "Weaver": 887.5, "Weaver-R": 887.5, "Greedy": 778.0, "Greedy-R": 778.0, "key": "eps_111", "wall": 0.037797699973452836}
{"seed": 60112, "kind": "eps", "n": 46, "tau": 14, "T_LP": 303.8, "IP": 312.0, "ip_optimal": true, "IP-Sched": 312.0, "LP-Max": 415.0, "LP-Greedy": 395.5, "LP-Match": 415.0, "Weaver": 312.0, "Weaver-R": 312.0, "Greedy": 312.0, "Greedy-R": 312.0, "key": "eps_112", "wall": 0.030178099987097085}
{"seed": 60113, "kind": "eps", "n": 57, "tau": 17, "T_LP": 874.1666666666666, "IP": 890.0, "ip_optimal": true, "IP-Sched": 890.0, "LP-Max": 1302.0, "LP-Greedy": 1124.0, "LP-Match": 1942.0, "Weaver": 932.6666666666665, "Weaver-R": 932.6666666666665, "Greedy": 932.6666666666665, "Greedy-R": 932.6666666666665, "key": "eps_113", "wall": 0.34816669998690486}
{"seed": 60114, "kind": "eps", "n": 44, "tau": 17, "T_LP": 1240.2, "IP": 1260.000000000004, "ip_optimal": true, "IP-Sched": 1260.0, "LP-Max": 1686.5, "LP-Greedy": 1499.0, "LP-Match": 1897.0, "Weaver": 1304.0, "Weaver-R": 1304.0, "Greedy": 1304.0, "Greedy-R": 1304.0, "key": "eps_114", "wall": 0.11971679999260232}
{"seed": 60115, "kind": "eps", "n": 34, "tau": 12, "T_LP": 705.0, "IP": 833.0, "ip_optimal": true, "IP-Sched": 833.0, "LP-Max": 1001.0, "LP-Greedy": 1149.5, "LP-Match": 1226.0, "Weaver": 833.0, "Weaver-R": 833.0, "Greedy": 833.0, "Greedy-R": 833.0, "key": "eps_115", "wall": 0.060342300042975694}
{"seed": 60116, "kind": "eps", "n": 35, "tau": 14, "T_LP": 323.6666666666667, "IP": 341.66666666666663, "ip_optimal": true, "IP-Sched": 341.66666666666663, "LP-Max": 455.33333333333337, "LP-Greedy": 477.0, "LP-Match": 555.6666666666666, "Weaver": 422.66666666666663, "Weaver-R": 422.66666666666663, "Greedy": 341.6666666666666, "Greedy-R": 341.6666666666666, "key": "eps_116", "wall": 0.05415089998859912}
{"seed": 60117, "kind": "eps", "n": 42, "tau": 16, "T_LP": 781.4444444444446, "IP": 781.6666666666666, "ip_optimal": true, "IP-Sched": 781.6666666666665, "LP-Max": 1082.3333333333333, "LP-Greedy": 1058.3333333333333, "LP-Match": 1175.6666666666667, "Weaver": 787.6666666666665, "Weaver-R": 787.6666666666665, "Greedy": 787.6666666666667, "Greedy-R": 787.6666666666667, "key": "eps_117", "wall": 0.124937399988994}
{"seed": 60118, "kind": "eps", "n": 42, "tau": 13, "T_LP": 1368.4000000000003, "IP": 1369.6666666666679, "ip_optimal": true, "IP-Sched": 1369.6666666666667, "LP-Max": 2084.0, "LP-Greedy": 1510.6666666666665, "LP-Match": 1538.9999999999998, "Weaver": 1499.6666666666663, "Weaver-R": 1499.6666666666663, "Greedy": 1494.3333333333335, "Greedy-R": 1494.3333333333335, "key": "eps_118", "wall": 0.1222387999878265}
{"seed": 60119, "kind": "eps", "n": 45, "tau": 15, "T_LP": 882.0, "IP": 882.0000000000007, "ip_optimal": true, "IP-Sched": 882.0, "LP-Max": 1204.0, "LP-Greedy": 955.0, "LP-Match": 1444.0, "Weaver": 1045.5, "Weaver-R": 1045.5, "Greedy": 882.0, "Greedy-R": 882.0, "key": "eps_119", "wall": 0.04969500005245209}
{"seed": 60120, "kind": "eps", "n": 63, "tau": 19, "T_LP": 960.4, "IP": 960.4999990000001, "ip_optimal": true, "IP-Sched": 960.5, "LP-Max": 2069.0, "LP-Greedy": 1142.0, "LP-Match": 1623.5, "Weaver": 986.0, "Weaver-R": 986.0, "Greedy": 961.5, "Greedy-R": 961.5, "key": "eps_120", "wall": 0.3672709999955259}
{"seed": 60121, "kind": "eps", "n": 61, "tau": 19, "T_LP": 523.0, "IP": 523.3333333333335, "ip_optimal": true, "IP-Sched": 523.3333333333334, "LP-Max": 713.0, "LP-Greedy": 825.0, "LP-Match": 1062.0, "Weaver": 549.3333333333334, "Weaver-R": 549.3333333333334, "Greedy": 609.6666666666665, "Greedy-R": 609.6666666666665, "key": "eps_121", "wall": 0.12384349998319522}
{"seed": 60122, "kind": "eps", "n": 64, "tau": 20, "T_LP": 834.0000000000001, "IP": 834.0, "ip_optimal": true, "IP-Sched": 834.0, "LP-Max": 1292.5, "LP-Greedy": 984.5, "LP-Match": 1348.0, "Weaver": 852.3333333333333, "Weaver-R": 852.3333333333333, "Greedy": 847.6666666666666, "Greedy-R": 847.6666666666666, "key": "eps_122", "wall": 0.2723569000372663}
{"seed": 60123, "kind": "eps", "n": 32, "tau": 13, "T_LP": 640.7142857142857, "IP": 646.4999999999987, "ip_optimal": true, "IP-Sched": 646.5, "LP-Max": 1033.5, "LP-Greedy": 1033.5, "LP-Match": 837.6666666666665, "Weaver": 673.0, "Weaver-R": 673.0, "Greedy": 672.9999999999999, "Greedy-R": 672.9999999999999, "key": "eps_123", "wall": 0.12478319997899234}
{"seed": 60124, "kind": "eps", "n": 51, "tau": 17, "T_LP": 675.1428571428572, "IP": 678.4999999999998, "ip_optimal": true, "IP-Sched": 678.5, "LP-Max": 892.0, "LP-Greedy": 892.0, "LP-Match": 970.5, "Weaver": 732.5, "Weaver-R": 732.5, "Greedy": 726.6666666666665, "Greedy-R": 726.6666666666665, "key": "eps_124", "wall": 0.18137990002287552}
{"seed": 60125, "kind": "eps", "n": 27, "tau": 8, "T_LP": 552.1428571428571, "IP": 586.0, "ip_optimal": true, "IP-Sched": 586.0, "LP-Max": 767.3333333333333, "LP-Greedy": 697.0, "LP-Match": 972.0, "Weaver": 647.6666666666666, "Weaver-R": 647.6666666666666, "Greedy": 647.6666666666669, "Greedy-R": 647.6666666666669, "key": "eps_125", "wall": 0.056097200023941696}
{"seed": 60126, "kind": "eps", "n": 39, "tau": 12, "T_LP": 26.666666666666664, "IP": 27.0, "ip_optimal": true, "IP-Sched": 27.0, "LP-Max": 41.0, "LP-Greedy": 39.0, "LP-Match": 31.0, "Weaver": 27.0, "Weaver-R": 27.0, "Greedy": 27.0, "Greedy-R": 27.0, "key": "eps_126", "wall": 0.046745300001930445}
{"seed": 60127, "kind": "eps", "n": 49, "tau": 14, "T_LP": 641.5, "IP": 646.6666666666665, "ip_optimal": true, "IP-Sched": 646.6666666666666, "LP-Max": 942.0, "LP-Greedy": 899.0, "LP-Match": 1148.0, "Weaver": 682.6666666666665, "Weaver-R": 682.6666666666665, "Greedy": 682.6666666666665, "Greedy-R": 682.6666666666665, "key": "eps_127", "wall": 0.07560829998692498}
{"seed": 60128, "kind": "eps", "n": 51, "tau": 17, "T_LP": 1282.25, "IP": 1287.5, "ip_optimal": true, "IP-Sched": 1287.5, "LP-Max": 1607.0, "LP-Greedy": 1540.0, "LP-Match": 2353.0, "Weaver": 1322.0, "Weaver-R": 1322.0, "Greedy": 1322.0, "Greedy-R": 1322.0, "key": "eps_128", "wall": 0.06853360001696274}
{"seed": 60129, "kind": "eps", "n": 39, "tau": 14, "T_LP": 846.2857142857142, "IP": 847.0000000000001, "ip_optimal": true, "IP-Sched": 847.0, "LP-Max": 1092.0, "LP-Greedy": 1092.0, "LP-Match": 1092.0, "Weaver": 852.0, "Weaver-R": 852.0, "Greedy": 852.0, "Greedy-R": 852.0, "key": "eps_129", "wall": 0.19562800001585856}
{"seed": 60130, "kind": "eps", "n": 21, "tau": 8, "T_LP": 358.5, "IP": 358.4999999999999, "ip_optimal": true, "IP-Sched": 358.5, "LP-Max": 358.5, "LP-Greedy": 358.5, "LP-Match": 672.0, "Weaver": 358.5, "Weaver-R": 358.5, "Greedy": 358.5, "Greedy-R": 358.5, "key": "eps_130", "wall": 0.029742299986537546}
{"seed": 60131, "kind": "eps", "n": 44, "tau": 14, "T_LP": 893.2857142857143, "IP": 893.5, "ip_optimal": true, "IP-Sched": 893.5, "LP-Max": 1574.0, "LP-Greedy": 1210.5, "LP-Match": 1410.0, "Weaver": 895.0, "Weaver-R": 895.0, "Greedy": 897.0, "Greedy-R": 897.0, "key": "eps_131", "wall": 1.0356252999627031}
{"seed": 60132, "kind": "eps", "n": 53, "tau": 16, "T_LP": 794.375, "IP": 794.4999999999997, "ip_optimal": true, "IP-Sched": 794.5, "LP-Max": 1093.5, "LP-Greedy": 1203.5, "LP-Match": 1045.6666666666665, "Weaver": 810.3333333333334, "Weaver-R": 810.3333333333334, "Greedy": 822.6666666666666, "Greedy-R": 822.6666666666666, "key": "eps_132", "wall": 1.0792864999966696}
{"seed": 60133, "kind": "eps", "n": 31, "tau": 10, "T_LP": 405.9999999999999, "IP": 485.49999999999994, "ip_optimal": true, "IP-Sched": 485.5, "LP-Max": 629.5, "LP-Greedy": 629.5, "LP-Match": 741.5, "Weaver": 523.6666666666667, "Weaver-R": 523.6666666666667, "Greedy": 523.6666666666666, "Greedy-R": 523.6666666666666, "key": "eps_133", "wall": 0.07077240000944585}
{"seed": 60134, "kind": "eps", "n": 46, "tau": 15, "T_LP": 557.857142857143, "IP": 592.6666666666667, "ip_optimal": true, "IP-Sched": 592.6666666666667, "LP-Max": 688.0, "LP-Greedy": 688.0, "LP-Match": 927.0, "Weaver": 652.9999999999999, "Weaver-R": 652.9999999999999, "Greedy": 652.9999999999999, "Greedy-R": 652.9999999999999, "key": "eps_134", "wall": 0.16897970001446083}
{"seed": 60135, "kind": "eps", "n": 36, "tau": 12, "T_LP": 930.2857142857144, "IP": 932.3333333333335, "ip_optimal": true, "IP-Sched": 932.3333333333333, "LP-Max": 1630.0, "LP-Greedy": 1101.0, "LP-Match": 1214.0, "Weaver": 1006.0, "Weaver-R": 1006.0, "Greedy": 992.9999999999999, "Greedy-R": 992.9999999999999, "key": "eps_135", "wall": 0.17930550000164658}
{"seed": 60136, "kind": "eps", "n": 62, "tau": 17, "T_LP": 836.6666666666666, "IP": 840.0000000000002, "ip_optimal": true, "IP-Sched": 840.0, "LP-Max": 1104.0, "LP-Greedy": 1407.0, "LP-Match": 1371.0, "Weaver": 861.333333333333, "Weaver-R": 861.333333333333, "Greedy": 915.0, "Greedy-R": 915.0, "key": "eps_136", "wall": 0.33381109999027103}
{"seed": 60137, "kind": "eps", "n": 51, "tau": 16, "T_LP": 1191.1666666666667, "IP": 1192.3333333333333, "ip_optimal": true, "IP-Sched": 1192.333333333333, "LP-Max": 1557.0, "LP-Greedy": 1557.0, "LP-Match": 2389.0, "Weaver": 1261.3333333333333, "Weaver-R": 1261.3333333333333, "Greedy": 1222.333333333333, "Greedy-R": 1222.333333333333, "key": "eps_137", "wall": 0.3674002999905497}
{"seed": 60138, "kind": "eps", "n": 39, "tau": 12, "T_LP": 455.875, "IP": 561.6666666666667, "ip_optimal": true, "IP-Sched": 561.6666666666667, "LP-Max": 615.3333333333333, "LP-Greedy": 615.3333333333333, "LP-Match": 1163.5, "Weaver": 591.6666666666667, "Weaver-R": 591.6666666666667, "Greedy": 591.6666666666666, "Greedy-R": 591.6666666666666, "key": "eps_138", "wall": 0.08066979999421164}
{"seed": 60139, "kind": "eps", "n": 38, "tau": 12, "T_LP": 644.8, "IP": 731.999999999996, "ip_optimal": true, "IP-Sched": 732.0, "LP-Max": 854.0, "LP-Greedy": 886.0, "LP-Match": 886.0, "Weaver": 732.0, "Weaver-R": 732.0, "Greedy": 732.0, "Greedy-R": 732.0, "key": "eps_139", "wall": 0.09427729999879375}
{"seed": 60140, "kind": "eps", "n": 70, "tau": 19, "T_LP": 1381.1666666666667, "IP": 1381.333333333331, "ip_optimal": true, "IP-Sched": 1381.3333333333333, "LP-Max": 2016.0, "LP-Greedy": 2016.0, "LP-Match": 2015.0, "Weaver": 1389.5, "Weaver-R": 1389.5, "Greedy": 1389.5, "Greedy-R": 1389.5, "key": "eps_140", "wall": 0.2743495000177063}
{"seed": 60141, "kind": "eps", "n": 47, "tau": 14, "T_LP": 612.1666666666666, "IP": 620.0, "ip_optimal": true, "IP-Sched": 620.0, "LP-Max": 893.0, "LP-Greedy": 869.333333333333, "LP-Match": 1293.0, "Weaver": 620.0, "Weaver-R": 620.0, "Greedy": 620.0, "Greedy-R": 620.0, "key": "eps_141", "wall": 0.10405969998100773}
{"seed": 60142, "kind": "eps", "n": 43, "tau": 15, "T_LP": 1927.5, "IP": 1933.9999999999986, "ip_optimal": true, "IP-Sched": 1934.0, "LP-Max": 3392.0, "LP-Greedy": 2833.0, "LP-Match": 3396.0, "Weaver": 2063.0, "Weaver-R": 2063.0, "Greedy": 2063.0, "Greedy-R": 2063.0, "key": "eps_142", "wall": 0.11153150000609457}
{"seed": 60143, "kind": "eps", "n": 32, "tau": 11, "T_LP": 1401.75, "IP": 1409.0, "ip_optimal": true, "IP-Sched": 1409.0, "LP-Max": 2413.5, "LP-Greedy": 2147.5, "LP-Match": 2534.0, "Weaver": 1423.0, "Weaver-R": 1423.0, "Greedy": 1433.0, "Greedy-R": 1433.0, "key": "eps_143", "wall": 0.13324890000512823}
{"seed": 60144, "kind": "eps", "n": 52, "tau": 16, "T_LP": 920.142857142857, "IP": 920.3333333333329, "ip_optimal": true, "IP-Sched": 920.3333333333331, "LP-Max": 1803.0, "LP-Greedy": 997.9999999999999, "LP-Match": 1301.3333333333335, "Weaver": 935.9999999999999, "Weaver-R": 935.9999999999999, "Greedy": 935.0, "Greedy-R": 935.0, "key": "eps_144", "wall": 0.5628188999835402}
{"seed": 60145, "kind": "eps", "n": 43, "tau": 15, "T_LP": 902.8, "IP": 912.5, "ip_optimal": true, "IP-Sched": 912.5, "LP-Max": 1340.0, "LP-Greedy": 1332.0, "LP-Match": 1346.0, "Weaver": 961.0, "Weaver-R": 961.0, "Greedy": 970.5, "Greedy-R": 970.5, "key": "eps_145", "wall": 0.13249210000503808}
{"seed": 60146, "kind": "eps", "n": 23, "tau": 10, "T_LP": 336.12499999999994, "IP": 354.0, "ip_optimal": true, "IP-Sched": 353.99999999999994, "LP-Max": 409.33333333333337, "LP-Greedy": 409.33333333333337, "LP-Match": 675.3333333333333, "Weaver": 391.3333333333333, "Weaver-R": 391.3333333333333, "Greedy": 369.6666666666665, "Greedy-R": 369.6666666666665, "key": "eps_146", "wall": 0.04779499996220693}
{"seed": 60147, "kind": "eps", "n": 63, "tau": 18, "T_LP": 1260.3333333333335, "IP": 1260.5, "ip_optimal": true, "IP-Sched": 1260.5, "LP-Max": 1893.0, "LP-Greedy": 1807.5, "LP-Match": 2382.0, "Weaver": 1329.0, "Weaver-R": 1329.0, "Greedy": 1329.0, "Greedy-R": 1329.0, "key": "eps_147", "wall": 1.4520392999984324}
{"seed": 60148, "kind": "eps", "n": 52, "tau": 18, "T_LP": 988.6250000000001, "IP": 988.999999, "ip_optimal": true, "IP-Sched": 989.0, "LP-Max": 1276.6666666666665, "LP-Greedy": 1147.6666666666665, "LP-Match": 1266.5, "Weaver": 997.0, "Weaver-R": 997.0, "Greedy": 997.0, "Greedy-R": 997.0, "key": "eps_148", "wall": 0.3822855000034906}
{"seed": 60149, "kind": "eps", "n": 32, "tau": 11, "T_LP": 385.0, "IP": 385.0, "ip_optimal": true, "IP-Sched": 385.0, "LP-Max": 389.5, "LP-Greedy": 389.5, "LP-Match": 658.0, "Weaver": 385.0, "Weaver-R": 385.0, "Greedy": 385.0, "Greedy-R": 385.0, "key": "eps_149", "wall": 0.018490899994503707}
{"seed": 60150, "kind": "eps", "n": 66, "tau": 18, "T_LP": 1006.1428571428571, "IP": 1006.3333333333334, "ip_optimal": true, "IP-Sched": 1006.333333333333, "LP-Max": 1491.6666666666663, "LP-Greedy": 1289.0, "LP-Match": 1487.333333333333, "Weaver": 1043.0, "Weaver-R": 1043.0, "Greedy": 1042.9999999999998, "Greedy-R": 1042.9999999999998, "key": "eps_150", "wall": 0.32301440002629533}
{"seed": 60151, "kind": "eps", "n": 29, "tau": 13, "T_LP": 341.5, "IP": 396.66666666666663, "ip_optimal": true, "IP-Sched": 396.6666666666667, "LP-Max": 557.0, "LP-Greedy": 414.0, "LP-Match": 553.0, "Weaver": 396.66666666666663, "Weaver-R": 396.66666666666663, "Greedy": 396.66666666666663, "Greedy-R": 396.66666666666663, "key": "eps_151", "wall": 0.027911700017284602}
{"seed": 60152, "kind": "eps", "n": 53, "tau": 17, "T_LP": 710.7142857142857, "IP": 712.3333333333331, "ip_optimal": true, "IP-Sched": 712.3333333333333, "LP-Max": 910.3333333333331, "LP-Greedy": 867.0, "LP-Match": 1515.0, "Weaver": 729.3333333333333, "Weaver-R": 729.3333333333333, "Greedy": 727.6666666666666, "Greedy-R": 727.6666666666666, "key": "eps_152", "wall": 0.13380289997439831}
{"seed": 60153, "kind": "eps", "n": 56, "tau": 17, "T_LP": 763.5714285714284, "IP": 788.3333333333345, "ip_optimal": true, "IP-Sched": 788.3333333333331, "LP-Max": 1288.0, "LP-Greedy": 931.0, "LP-Match": 1080.3333333333335, "Weaver": 812.6666666666665, "Weaver-R": 812.6666666666665, "Greedy": 812.6666666666665, "Greedy-R": 812.6666666666665, "key": "eps_153", "wall": 0.14400400000158697}
{"seed": 60154, "kind": "eps", "n": 15, "tau": 7, "T_LP": 515.6666666666666, "IP": 554.9999999998786, "ip_optimal": true, "IP-Sched": 555.0, "LP-Max": 687.5, "LP-Greedy": 555.0, "LP-Match": 785.0, "Weaver": 555.0, "Weaver-R": 555.0, "Greedy": 555.0, "Greedy-R": 555.0, "key": "eps_154", "wall": 0.054440999985672534}
{"seed": 60155, "kind": "eps", "n": 30, "tau": 11, "T_LP": 330.3333333333333, "IP": 330.3333333333333, "ip_optimal": true, "IP-Sched": 330.3333333333333, "LP-Max": 330.3333333333333, "LP-Greedy": 330.3333333333333, "LP-Match": 330.3333333333333, "Weaver": 330.3333333333333, "Weaver-R": 330.3333333333333, "Greedy": 330.3333333333333, "Greedy-R": 330.3333333333333, "key": "eps_155", "wall": 0.026838599995244294}
{"seed": 60156, "kind": "eps", "n": 56, "tau": 16, "T_LP": 1695.6, "IP": 1696.5, "ip_optimal": true, "IP-Sched": 1696.5, "LP-Max": 2300.0, "LP-Greedy": 2964.0, "LP-Match": 2287.5, "Weaver": 1726.0, "Weaver-R": 1726.0, "Greedy": 1801.0, "Greedy-R": 1801.0, "key": "eps_156", "wall": 1.3687680999864824}
{"seed": 60157, "kind": "eps", "n": 46, "tau": 14, "T_LP": 757.2857142857143, "IP": 801.0, "ip_optimal": true, "IP-Sched": 800.9999999999999, "LP-Max": 1166.0, "LP-Greedy": 921.9999999999998, "LP-Match": 921.9999999999998, "Weaver": 847.9999999999999, "Weaver-R": 847.9999999999999, "Greedy": 859.6666666666665, "Greedy-R": 859.6666666666665, "key": "eps_157", "wall": 0.13599239999894053}
{"seed": 60158, "kind": "eps", "n": 30, "tau": 10, "T_LP": 660.1666666666666, "IP": 745.0000000000001, "ip_optimal": true, "IP-Sched": 745.0, "LP-Max": 855.0, "LP-Greedy": 855.0, "LP-Match": 855.0, "Weaver": 745.0, "Weaver-R": 745.0, "Greedy": 745.0, "Greedy-R": 745.0, "key": "eps_158", "wall": 0.03968039999017492}
{"seed": 60159, "kind": "eps", "n": 50, "tau": 14, "T_LP": 262.0, "IP": 262.00000000000136, "ip_optimal": true, "IP-Sched": 262.0, "LP-Max": 298.5, "LP-Greedy": 298.5, "LP-Match": 379.0, "Weaver": 262.0, "Weaver-R": 262.0, "Greedy": 262.0, "Greedy-R": 262.0, "key": "eps_159", "wall": 0.0282702999538742}
{"seed": 60160, "kind": "eps", "n": 50, "tau": 14, "T_LP": 1243.8333333333333, "IP": 1248.0, "ip_optimal": true, "IP-Sched": 1248.0, "LP-Max": 2092.0, "LP-Greedy": 1476.0, "LP-Match": 1756.0, "Weaver": 1305.0, "Weaver-R": 1305.0, "Greedy": 1305.0, "Greedy-R": 1305.0, "key": "eps_160", "wall": 0.3022091999882832}
{"seed": 60161, "kind": "eps", "n": 45, "tau": 15, "T_LP": 1189.3999999999999, "IP": 1194.0, "ip_optimal": true, "IP-Sched": 1194.0, "LP-Max": 1848.0, "LP-Greedy": 1656.0, "LP-Match": 1656.0, "Weaver": 1271.6666666666665, "Weaver-R": 1271.6666666666665, "Greedy": 1230.0, "Greedy-R": 1230.0, "key": "eps_161", "wall": 0.20869660004973412}
{"seed": 60162, "kind": "eps", "n": 44, "tau": 12, "T_LP": 1325.25, "IP": 1332.5, "ip_optimal": true, "IP-Sched": 1332.5, "LP-Max": 1663.0, "LP-Greedy": 2129.0, "LP-Match": 2198.0, "Weaver": 1362.0, "Weaver-R": 1362.0, "Greedy": 1365.0, "Greedy-R": 1365.0, "key": "eps_162", "wall": 0.19676539994543418}
{"seed": 60163, "kind": "eps", "n": 80, "tau": 20, "T_LP": 2117.000000000001, "IP": 2117.0, "ip_optimal": true, "IP-Sched": 2117.0, "LP-Max": 3028.0, "LP-Greedy": 2954.0, "LP-Match": 2852.0, "Weaver": 2160.6666666666656, "Weaver-R": 2160.6666666666656, "Greedy": 2170.333333333333, "Greedy-R": 2170.333333333333, "key": "eps_163", "wall": 6.0801614000229165}
{"seed": 60164, "kind": "eps", "n": 46, "tau": 14, "T_LP": 893.6666666666666, "IP": 909.0, "ip_optimal": true, "IP-Sched": 909.0, "LP-Max": 1689.0, "LP-Greedy": 1130.3333333333333, "LP-Match": 1474.0, "Weaver": 958.6666666666665, "Weaver-R": 958.6666666666665, "Greedy": 948.333333333333, "Greedy-R": 948.333333333333, "key": "eps_164", "wall": 0.13699269999051467}
{"seed": 60165, "kind": "eps", "n": 32, "tau": 15, "T_LP": 809.6, "IP": 810.0, "ip_optimal": true, "IP-Sched": 810.0, "LP-Max": 1228.5, "LP-Greedy": 884.5, "LP-Match": 1251.0, "Weaver": 825.5, "Weaver-R": 825.5, "Greedy": 825.5, "Greedy-R": 825.5, "key": "eps_165", "wall": 0.08228849997976795}
{"seed": 60166, "kind": "eps", "n": 30, "tau": 10, "T_LP": 738.1666666666667, "IP": 745.0, "ip_optimal": true, "IP-Sched": 745.0, "LP-Max": 991.0, "LP-Greedy": 983.0, "LP-Match": 1508.0, "Weaver": 843.0, "Weaver-R": 843.0, "Greedy": 747.6666666666667, "Greedy-R": 747.6666666666667, "key": "eps_166", "wall": 0.07162699999753386}
{"seed": 60167, "kind": "eps", "n": 38, "tau": 13, "T_LP": 1761.25, "IP": 1762.9999999999998, "ip_optimal": true, "IP-Sched": 1763.0, "LP-Max": 2633.5, "LP-Greedy": 2041.0, "LP-Match": 2784.0, "Weaver": 1854.0, "Weaver-R": 1854.0, "Greedy": 1854.0, "Greedy-R": 1854.0, "key": "eps_167", "wall": 0.1649673000210896}
{"seed": 60168, "kind": "eps", "n": 50, "tau": 14, "T_LP": 678.1428571428571, "IP": 678.333333333334, "ip_optimal": true, "IP-Sched": 678.3333333333331, "LP-Max": 862.6666666666667, "LP-Greedy": 843.333333333333, "LP-Match": 1038.0, "Weaver": 693.3333333333333, "Weaver-R": 693.3333333333333, "Greedy": 693.3333333333331, "Greedy-R": 693.3333333333331, "key": "eps_168", "wall": 0.19271309999749064}
{"seed": 60169, "kind": "eps", "n": 51, "tau": 17, "T_LP": 447.40000000000003, "IP": 447.99999999999943, "ip_optimal": true, "IP-Sched": 448.0, "LP-Max": 525.0, "LP-Greedy": 525.0, "LP-Match": 525.0, "Weaver": 613.0, "Weaver-R": 613.0, "Greedy": 448.0, "Greedy-R": 448.0, "key": "eps_169", "wall": 0.17783359996974468}
{"seed": 60170, "kind": "eps", "n": 56, "tau": 15, "T_LP": 1080.142857142857, "IP": 1080.3333333333333, "ip_optimal": true, "IP-Sched": 1080.3333333333335, "LP-Max": 1864.5, "LP-Greedy": 1299.5, "LP-Match": 1624.5, "Weaver": 1086.6666666666665, "Weaver-R": 1086.6666666666665, "Greedy": 1099.333333333333, "Greedy-R": 1099.333333333333, "key": "eps_170", "wall": 0.5106244999915361}
{"seed": 60171, "kind": "eps", "n": 51, "tau": 15, "T_LP": 825.0, "IP": 825.0, "ip_optimal": true, "IP-Sched": 825.0, "LP-Max": 1023.0, "LP-Greedy": 825.0, "LP-Match": 1288.0, "Weaver": 825.0, "Weaver-R": 825.0, "Greedy": 825.0, "Greedy-R": 825.0, "key": "eps_171", "wall": 0.04577269998844713}
{"seed": 60172, "kind": "eps", "n": 23, "tau": 7, "T_LP": 606.0, "IP": 606.0000000000001, "ip_optimal": true, "IP-Sched": 606.0, "LP-Max": 632.0, "LP-Greedy": 632.0, "LP-Match": 957.5, "Weaver": 606.0, "Weaver-R": 606.0, "Greedy": 606.0, "Greedy-R": 606.0, "key": "eps_172", "wall": 0.04442599997855723}
{"seed": 60173, "kind": "eps", "n": 32, "tau": 11, "T_LP": 704.0, "IP": 722.3333333333212, "ip_optimal": true, "IP-Sched": 722.3333333333331, "LP-Max": 1095.0, "LP-Greedy": 907.0, "LP-Match": 1095.0, "Weaver": 754.0, "Weaver-R": 754.0, "Greedy": 754.0, "Greedy-R": 754.0, "key": "eps_173", "wall": 0.16239220002898946}
{"seed": 60174, "kind": "eps", "n": 54, "tau": 17, "T_LP": 1458.0, "IP": 1458.0000000000043, "ip_optimal": true, "IP-Sched": 1458.0, "LP-Max": 2208.5, "LP-Greedy": 1822.5, "LP-Match": 2448.0, "Weaver": 1468.0, "Weaver-R": 1468.0, "Greedy": 1468.0, "Greedy-R": 1468.0, "key": "eps_174", "wall": 1.0445264999871142}
{"seed": 60175, "kind": "eps", "n": 72, "tau": 20, "T_LP": 1029.142857142857, "IP": 1029.3333333333333, "ip_optimal": true, "IP-Sched": 1029.333333333333, "LP-Max": 1803.5, "LP-Greedy": 1803.5, "LP-Match": 1284.0, "Weaver": 1051.5, "Weaver-R": 1051.5, "Greedy": 1050.5, "Greedy-R": 1050.5, "key": "eps_175", "wall": 0.3145527000306174}
{"seed": 60176, "kind": "eps", "n": 41, "tau": 14, "T_LP": 706.1666666666667, "IP": 735.0, "ip_optimal": true, "IP-Sched": 735.0, "LP-Max": 858.5, "LP-Greedy": 920.6666666666665, "LP-Match": 1227.5, "Weaver": 736.3333333333331, "Weaver-R": 736.3333333333331, "Greedy": 736.3333333333331, "Greedy-R": 736.3333333333331, "key": "eps_176", "wall": 0.12101930001517758}
{"seed": 60177, "kind": "eps", "n": 49, "tau": 15, "T_LP": 938.8333333333334, "IP": 939.4999999999997, "ip_optimal": true, "IP-Sched": 939.5, "LP-Max": 1175.5, "LP-Greedy": 1174.5, "LP-Match": 1292.5, "Weaver": 956.5, "Weaver-R": 956.5, "Greedy": 996.5, "Greedy-R": 996.5, "key": "eps_177", "wall": 0.38813310000114143}
{"seed": 60178, "kind": "eps", "n": 60, "tau": 20, "T_LP": 960.0, "IP": 979.0, "ip_optimal": true, "IP-Sched": 979.0, "LP-Max": 1309.0, "LP-Greedy": 1302.0, "LP-Match": 1414.5, "Weaver": 1041.0, "Weaver-R": 1041.0, "Greedy": 1051.0, "Greedy-R": 1051.0, "key": "eps_178", "wall": 0.2651147000142373}
{"seed": 60179, "kind": "eps", "n": 15, "tau": 6, "T_LP": 714.0, "IP": 769.3333333333334, "ip_optimal": true, "IP-Sched": 769.3333333333333, "LP-Max": 832.0, "LP-Greedy": 941.0, "LP-Match": 832.0, "Weaver": 824.0, "Weaver-R": 824.0, "Greedy": 823.9999999999999, "Greedy-R": 823.9999999999999, "key": "eps_179", "wall": 0.05624030000763014}
{"seed": 60180, "kind": "eps", "n": 34, "tau": 14, "T_LP": 720.6, "IP": 721.0000000000006, "ip_optimal": true, "IP-Sched": 721.0, "LP-Max": 1008.0, "LP-Greedy": 1008.0, "LP-Match": 1402.0, "Weaver": 722.0, "Weaver-R": 722.0, "Greedy": 722.0, "Greedy-R": 722.0, "key": "eps_180", "wall": 0.08765929995570332}
{"seed": 60181, "kind": "eps", "n": 56, "tau": 16, "T_LP": 376.0, "IP": 429.00000000000006, "ip_optimal": true, "IP-Sched": 429.0, "LP-Max": 649.0, "LP-Greedy": 587.5, "LP-Match": 661.5, "Weaver": 429.0, "Weaver-R": 429.0, "Greedy": 465.6666666666665, "Greedy-R": 465.6666666666665, "key": "eps_181", "wall": 0.117030999972485}
{"seed": 60182, "kind": "eps", "n": 18, "tau": 7, "T_LP": 494.6000000000001, "IP": 511.33333333333337, "ip_optimal": true, "IP-Sched": 511.33333333333337, "LP-Max": 602.0, "LP-Greedy": 602.0, "LP-Match": 803.0, "Weaver": 535.3333333333333, "Weaver-R": 535.3333333333333, "Greedy": 535.3333333333333, "Greedy-R": 535.3333333333333, "key": "eps_182", "wall": 0.02636519999941811}
{"seed": 60183, "kind": "eps", "n": 35, "tau": 12, "T_LP": 626.0000000000001, "IP": 642.3333333333331, "ip_optimal": true, "IP-Sched": 642.3333333333331, "LP-Max": 875.0, "LP-Greedy": 926.6666666666665, "LP-Match": 1081.0, "Weaver": 679.3333333333333, "Weaver-R": 679.3333333333333, "Greedy": 679.3333333333334, "Greedy-R": 679.3333333333334, "key": "eps_183", "wall": 0.13220170000568032}
{"seed": 60184, "kind": "eps", "n": 60, "tau": 18, "T_LP": 1114.5, "IP": 1115.0, "ip_optimal": true, "IP-Sched": 1115.0, "LP-Max": 1568.0, "LP-Greedy": 1616.5, "LP-Match": 1694.0, "Weaver": 1129.5, "Weaver-R": 1129.5, "Greedy": 1129.5, "Greedy-R": 1129.5, "key": "eps_184", "wall": 0.8866180999903008}
{"seed": 60185, "kind": "eps", "n": 31, "tau": 13, "T_LP": 273.0, "IP": 278.3333333333333, "ip_optimal": true, "IP-Sched": 278.33333333333326, "LP-Max": 278.3333333333333, "LP-Greedy": 278.3333333333333, "LP-Match": 442.6666666666667, "Weaver": 278.3333333333333, "Weaver-R": 278.3333333333333, "Greedy": 278.33333333333326, "Greedy-R": 278.33333333333326, "key": "eps_185", "wall": 0.027005899988580495}
{"seed": 60186, "kind": "eps", "n": 49, "tau": 13, "T_LP": 914.8000000000002, "IP": 927.9999999999987, "ip_optimal": true, "IP-Sched": 927.9999999999999, "LP-Max": 1452.0, "LP-Greedy": 1452.0, "LP-Match": 1805.0, "Weaver": 1058.0, "Weaver-R": 1058.0, "Greedy": 1058.0, "Greedy-R": 1058.0, "key": "eps_186", "wall": 0.10402490000706166}
{"seed": 60187, "kind": "eps", "n": 36, "tau": 14, "T_LP": 634.3749999999999, "IP": 636.0, "ip_optimal": true, "IP-Sched": 635.9999999999999, "LP-Max": 1024.9999999999998, "LP-Greedy": 863.6666666666665, "LP-Match": 837.5, "Weaver": 645.0, "Weaver-R": 645.0, "Greedy": 645.0, "Greedy-R": 645.0, "key": "eps_187", "wall": 0.12772689998382702}
{"seed": 60188, "kind": "eps", "n": 76, "tau": 20, "T_LP": 1810.4285714285713, "IP": 1810.4999999999895, "ip_optimal": true, "IP-Sched": 1810.5, "LP-Max": 3111.9999999999995, "LP-Greedy": 2178.0, "LP-Match": 2584.0, "Weaver": 1830.0, "Weaver-R": 1830.0, "Greedy": 1830.0, "Greedy-R": 1830.0, "key": "eps_188", "wall": 84.7785625999677}
{"seed": 60189, "kind": "eps", "n": 28, "tau": 10, "T_LP": 325.6666666666667, "IP": 325.6666666666667, "ip_optimal": true, "IP-Sched": 325.6666666666667, "LP-Max": 325.66666666666663, "LP-Greedy": 325.66666666666663, "LP-Match": 566.6666666666666, "Weaver": 325.6666666666667, "Weaver-R": 325.6666666666667, "Greedy": 325.6666666666667, "Greedy-R": 325.6666666666667, "key": "eps_189", "wall": 0.027627899951767176}
{"seed": 60190, "kind": "eps", "n": 36, "tau": 12, "T_LP": 1040.2, "IP": 1056.9999999998292, "ip_optimal": true, "IP-Sched": 1057.0, "LP-Max": 1476.5, "LP-Greedy": 1408.5, "LP-Match": 1201.5, "Weaver": 1103.0, "Weaver-R": 1103.0, "Greedy": 1103.0, "Greedy-R": 1103.0, "key": "eps_190", "wall": 0.07763870002236217}
{"seed": 60191, "kind": "eps", "n": 40, "tau": 12, "T_LP": 154.0, "IP": 153.99999999999997, "ip_optimal": true, "IP-Sched": 154.0, "LP-Max": 153.99999999999997, "LP-Greedy": 153.99999999999997, "LP-Match": 153.99999999999997, "Weaver": 153.99999999999997, "Weaver-R": 153.99999999999997, "Greedy": 154.0, "Greedy-R": 154.0, "key": "eps_191", "wall": 0.023022099980153143}
{"seed": 60192, "kind": "eps", "n": 42, "tau": 13, "T_LP": 350.5, "IP": 374.3333333333338, "ip_optimal": true, "IP-Sched": 374.33333333333326, "LP-Max": 563.3333333333333, "LP-Greedy": 629.6666666666666, "LP-Match": 700.9999999999999, "Weaver": 374.3333333333333, "Weaver-R": 374.3333333333333, "Greedy": 374.3333333333333, "Greedy-R": 374.3333333333333, "key": "eps_192", "wall": 0.04517509997822344}
{"seed": 60193, "kind": "eps", "n": 29, "tau": 9, "T_LP": 717.7142857142858, "IP": 722.4999999999998, "ip_optimal": true, "IP-Sched": 722.5, "LP-Max": 1061.5, "LP-Greedy": 1268.0, "LP-Match": 883.5, "Weaver": 733.5, "Weaver-R": 733.5, "Greedy": 733.5, "Greedy-R": 733.5, "key": "eps_193", "wall": 0.05945810000412166}
{"seed": 60194, "kind": "eps", "n": 36, "tau": 13, "T_LP": 1501.75, "IP": 1503.0, "ip_optimal": true, "IP-Sched": 1503.0, "LP-Max": 2259.0, "LP-Greedy": 1990.0, "LP-Match": 2779.0, "Weaver": 1567.0, "Weaver-R": 1567.0, "Greedy": 1603.5, "Greedy-R": 1603.5, "key": "eps_194", "wall": 0.312954000022728}
{"seed": 60195, "kind": "eps", "n": 47, "tau": 16, "T_LP": 1509.0000000000002, "IP": 1708.0, "ip_optimal": true, "IP-Sched": 1708.0, "LP-Max": 1975.0, "LP-Greedy": 1839.0, "LP-Match": 1893.0, "Weaver": 1838.0, "Weaver-R": 1838.0, "Greedy": 1708.0, "Greedy-R": 1708.0, "key": "eps_195", "wall": 0.07122679997701198}
{"seed": 60196, "kind": "eps", "n": 37, "tau": 13, "T_LP": 909.0, "IP": 911.5, "ip_optimal": true, "IP-Sched": 911.5, "LP-Max": 1293.5, "LP-Greedy": 1167.5, "LP-Match": 1239.5, "Weaver": 924.0, "Weaver-R": 924.0, "Greedy": 928.9999999999999, "Greedy-R": 928.9999999999999, "key": "eps_196", "wall": 0.24001219996716827}
{"seed": 60197, "kind": "eps", "n": 34, "tau": 13, "T_LP": 953.1666666666667, "IP": 955.3333333333553, "ip_optimal": true, "IP-Sched": 955.3333333333333, "LP-Max": 1630.0, "LP-Greedy": 1104.6666666666667, "LP-Match": 1705.0, "Weaver": 985.6666666666665, "Weaver-R": 985.6666666666665, "Greedy": 999.3333333333333, "Greedy-R": 999.3333333333333, "key": "eps_197", "wall": 0.15900830004829913}
{"seed": 60198, "kind": "eps", "n": 49, "tau": 15, "T_LP": 1038.2000000000003, "IP": 1076.000000000005, "ip_optimal": true, "IP-Sched": 1076.0, "LP-Max": 1766.0, "LP-Greedy": 1213.6666666666663, "LP-Match": 1512.333333333333, "Weaver": 1077.0, "Weaver-R": 1077.0, "Greedy": 1081.0, "Greedy-R": 1081.0, "key": "eps_198", "wall": 0.11085649998858571}
{"seed": 60199, "kind": "eps", "n": 43, "tau": 12, "T_LP": 1321.6, "IP": 1324.5, "ip_optimal": true, "IP-Sched": 1324.5, "LP-Max": 2092.0, "LP-Greedy": 2092.0, "LP-Match": 1941.0, "Weaver": 1397.0, "Weaver-R": 1397.0, "Greedy": 1361.5, "Greedy-R": 1361.5, "key": "eps_199", "wall": 0.35803559998748824}
{"seed": 65000, "kind": "hybrid", "n": 34, "tau": 13, "T_LP": 15.091997835280248, "IP": 16.535911602209943, "ip_optimal": true, "IP-Sched": 16.535911602209946, "LP-Max": 21.082872928176794, "LP-Greedy": 20.33333333333333, "LP-Match": 21.082872928176794, "Weaver": 24.728155339805827, "Weaver-R": 20.480582524271846, "Greedy": 34.58252427184466, "Greedy-R": 16.662983425414364, "key": "hybrid_0", "wall": 0.0545702000381425}
{"seed": 65001, "kind": "hybrid", "n": 23, "tau": 9, "T_LP": 15.849242870151922, "IP": 17.86572438162544, "ip_optimal": true, "IP-Sched": 17.86572438162544, "LP-Max": 24.775919732441473, "LP-Greedy": 17.86572438162544, "LP-Match": 17.86572438162544, "Weaver": 43.84280936454849, "Weaver-R": 18.734982332155475, "Greedy": 45.09364548494984, "Greedy-R": 18.734982332155475, "key": "hybrid_1", "wall": 0.05470809998223558}
{"seed": 65002, "kind": "hybrid", "n": 45, "tau": 14, "T_LP": 22.818108910097042, "IP": 23.741463414634143, "ip_optimal": true, "IP-Sched": 24.014634146341464, "LP-Max": 31.50526315789474, "LP-Greedy": 31.50526315789474, "LP-Match": 39.8140350877193, "Weaver": 40.89756097560976, "Weaver-R": 36.21951219512195, "Greedy": 39.956097560975614, "Greedy-R": 29.694736842105264, "key": "hybrid_2", "wall": 0.17116049997275695}
{"seed": 65003, "kind": "hybrid", "n": 56, "tau": 18, "T_LP": 6.589696279010871, "IP": 8.214285714285715, "ip_optimal": true, "IP-Sched": 8.214285714285715, "LP-Max": 11.333333333333332, "LP-Greedy": 8.333333333333334, "LP-Match": 15.217948717948717, "Weaver": 20.294871794871796, "Weaver-R": 10.16025641025641, "Greedy": 25.282051282051277, "Greedy-R": 10.333333333333332, "key": "hybrid_3", "wall": 0.36144020000938326}
{"seed": 65004, "kind": "hybrid", "n": 68, "tau": 20, "T_LP": 21.32948306384062, "IP": 23.808764940239044, "ip_optimal": true, "IP-Sched": 30.62948207171315, "LP-Max": 39.44621513944224, "LP-Greedy": 39.44621513944224, "LP-Match": 30.840000000000003, "Weaver": 46.86857142857143, "Weaver-R": 37.54980079681275, "Greedy": 44.245714285714286, "Greedy-R": 29.342629482071715, "key": "hybrid_4", "wall": 0.453641600033734}
{"seed": 65005, "kind": "hybrid", "n": 35, "tau": 14, "T_LP": 17.742860442520755, "IP": 19.823788546255443, "ip_optimal": true, "IP-Sched": 23.916299559471366, "LP-Max": 23.559471365638764, "LP-Greedy": 23.559471365638764, "LP-Match": 24.0, "Weaver": 39.53586497890295, "Weaver-R": 29.139240506329113, "Greedy": 39.43459915611814, "Greedy-R": 29.139240506329113, "key": "hybrid_5", "wall": 0.13111290003871545}
{"seed": 65006, "kind": "hybrid", "n": 44, "tau": 12, "T_LP": 14.71221068427715, "IP": 14.790476190476191, "ip_optimal": true, "IP-Sched": 14.790476190476191, "LP-Max": 21.33333333333333, "LP-Greedy": 18.33333333333333, "LP-Match": 24.625766871165645, "Weaver": 43.6441717791411, "Weaver-R": 16.42857142857143, "Greedy": 43.687116564417174, "Greedy-R": 18.94761904761905, "key": "hybrid_6", "wall": 0.04425729997456074}
{"seed": 65007, "kind": "hybrid", "n": 38, "tau": 12, "T_LP": 28.016731644985455, "IP": 29.118421052631582, "ip_optimal": true, "IP-Sched": 29.11842105263158, "LP-Max": 44.29761904761905, "LP-Greedy": 44.29761904761905, "LP-Match": 47.723684210526315, "Weaver": 51.646825396825406, "Weaver-R": 38.8968253968254, "Greedy": 50.38888888888889, "Greedy-R": 38.59920634920635, "key": "hybrid_7", "wall": 0.14045340003212914}
{"seed": 65008, "kind": "hybrid", "n": 50, "tau": 17, "T_LP": 27.11562957830386, "IP": 27.540925266903916, "ip_optimal": true, "IP-Sched": 41.732484076433124, "LP-Max": 32.267515923566876, "LP-Greedy": 29.71174377224199, "LP-Match": 33.318471337579616, "Weaver": 58.152866242038215, "Weaver-R": 35.71337579617834, "Greedy": 56.35031847133758, "Greedy-R": 35.71337579617834, "key": "hybrid_8", "wall": 0.24898670002585277}
{"seed": 65009, "kind": "hybrid", "n": 50, "tau": 15, "T_LP": 17.30706386719869, "IP": 18.02978723404256, "ip_optimal": true, "IP-Sched": 28.808510638297875, "LP-Max": 35.89787234042553, "LP-Greedy": 29.102127659574467, "LP-Match": 24.45989304812834, "Weaver": 26.897872340425533, "Weaver-R": 30.834042553191487, "Greedy": 29.897872340425533, "Greedy-R": 27.782978723404256, "key": "hybrid_9", "wall": 0.20960900001227856}
{"seed": 65010, "kind": "hybrid", "n": 46, "tau": 15, "T_LP": 8.052083333333334, "IP": 10.071428571428129, "ip_optimal": true, "IP-Sched": 10.071428571428571, "LP-Max": 10.999999999999996, "LP-Greedy": 10.999999999999998, "LP-Match": 16.098958333333332, "Weaver": 32.255208333333336, "Weaver-R": 11.0, "Greedy": 32.302083333333336, "Greedy-R": 11.0, "key": "hybrid_10", "wall": 1.4978390000178479}
{"seed": 65011, "kind": "hybrid", "n": 40, "tau": 16, "T_LP": 21.96119580884114, "IP": 25.613636363636363, "ip_optimal": true, "IP-Sched": 33.300000000000004, "LP-Max": 33.28181818181818, "LP-Greedy": 34.52272727272727, "LP-Match": 34.263636363636365, "Weaver": 52.24017467248908, "Weaver-R": 29.65, "Greedy": 49.88209606986899, "Greedy-R": 31.368181818181817, "key": "hybrid_11", "wall": 0.42109829996479675}
{"seed": 65012, "kind": "hybrid", "n": 47, "tau": 14, "T_LP": 31.749339944499162, "IP": 31.92828685258965, "ip_optimal": true, "IP-Sched": 45.71314741035856, "LP-Max": 45.05577689243027, "LP-Greedy": 45.05577689243027, "LP-Match": 53.590308370044056, "Weaver": 64.0, "Weaver-R": 46.29083665338645, "Greedy": 55.458167330677284, "Greedy-R": 44.54980079681275, "key": "hybrid_12", "wall": 0.1807056000106968}
{"seed": 65013, "kind": "hybrid", "n": 54, "tau": 16, "T_LP": 29.026754093812723, "IP": 31.369098712446355, "ip_optimal": true, "IP-Sched": 34.91845493562232, "LP-Max": 35.59656652360515, "LP-Greedy": 33.952789699570815, "LP-Match": 36.0, "Weaver": 67.9047619047619, "Weaver-R": 34.93991416309014, "Greedy": 76.77380952380953, "Greedy-R": 35.051502145922754, "key": "hybrid_13", "wall": 0.22338899999158457}
{"seed": 65014, "kind": "hybrid", "n": 48, "tau": 16, "T_LP": 26.028867504529, "IP": 27.14691943127964, "ip_optimal": true, "IP-Sched": 33.27014218009479, "LP-Max": 41.53307392996109, "LP-Greedy": 32.526066350710906, "LP-Match": 43.62559241706161, "Weaver": 41.127962085308056, "Weaver-R": 37.81322957198444, "Greedy": 46.60311284046693, "Greedy-R": 42.322274881516584, "key": "hybrid_14", "wall": 0.14185399998677894}
{"seed": 65015, "kind": "hybrid", "n": 32, "tau": 12, "T_LP": 21.443729133171004, "IP": 23.31764705882353, "ip_optimal": true, "IP-Sched": 23.70980392156863, "LP-Max": 28.172549019607846, "LP-Greedy": 26.160714285714285, "LP-Match": 29.660714285714285, "Weaver": 45.07450980392157, "Weaver-R": 27.568627450980394, "Greedy": 47.388235294117656, "Greedy-R": 27.568627450980394, "key": "hybrid_15", "wall": 0.16259469999931753}
{"seed": 65016, "kind": "hybrid", "n": 25, "tau": 8, "T_LP": 22.508744475589413, "IP": 22.89351851851852, "ip_optimal": true, "IP-Sched": 22.89351851851852, "LP-Max": 26.23148148148148, "LP-Greedy": 26.23148148148148, "LP-Match": 26.23148148148148, "Weaver": 39.46601941747573, "Weaver-R": 22.89351851851852, "Greedy": 39.44174757281553, "Greedy-R": 22.89351851851852, "key": "hybrid_16", "wall": 0.05006349994800985}
{"seed": 65017, "kind": "hybrid", "n": 55, "tau": 18, "T_LP": 14.95659392789374, "IP": 17.444976076555026, "ip_optimal": true, "IP-Sched": 25.961722488038276, "LP-Max": 31.464114832535884, "LP-Greedy": 23.535885167464116, "LP-Match": 29.27325581395349, "Weaver": 27.122093023255815, "Weaver-R": 23.933014354066984, "Greedy": 32.20348837209302, "Greedy-R": 23.51674641148325, "key": "hybrid_17", "wall": 0.25617239996790886}
{"seed": 65018, "kind": "hybrid", "n": 58, "tau": 16, "T_LP": 32.474671446866004, "IP": 34.14619883040937, "ip_optimal": true, "IP-Sched": 43.824561403508774, "LP-Max": 53.52017937219731, "LP-Greedy": 46.8187134502924, "LP-Match": 47.98206278026906, "Weaver": 57.5560538116592, "Weaver-R": 54.526315789473685, "Greedy": 59.408071748878925, "Greedy-R": 54.578947368421055, "key": "hybrid_18", "wall": 0.329583199985791}
{"seed": 65019, "kind": "hybrid", "n": 40, "tau": 12, "T_LP": 23.971664543118045, "IP": 25.404, "ip_optimal": true, "IP-Sched": 43.656, "LP-Max": 47.656, "LP-Greedy": 40.676, "LP-Match": 41.30705394190872, "Weaver": 46.252, "Weaver-R": 34.648, "Greedy": 40.53526970954357, "Greedy-R": 39.656, "key": "hybrid_19", "wall": 0.2764178999932483}
{"seed": 65020, "kind": "hybrid", "n": 22, "tau": 10, "T_LP": 22.966836941792135, "IP": 23.977477477474455, "ip_optimal": true, "IP-Sched": 24.472972972972975, "LP-Max": 30.013513513513512, "LP-Greedy": 28.094594594594593, "LP-Match": 35.3963963963964, "Weaver": 33.58152173913044, "Weaver-R": 31.47826086956522, "Greedy": 33.70652173913044, "Greedy-R": 26.391304347826086, "key": "hybrid_20", "wall": 0.11391600000206381}
{"seed": 65021, "kind": "hybrid", "n": 68, "tau": 19, "T_LP": 16.582660623304438, "IP": 18.93723849372385, "ip_optimal": true, "IP-Sched": 19.11715481171548, "LP-Max": 25.333333333333332, "LP-Greedy": 24.333333333333332, "LP-Match": 30.2928870292887, "Weaver": 42.89958158995816, "Weaver-R": 20.97835497835498, "Greedy": 38.09623430962343, "Greedy-R": 20.97835497835498, "key": "hybrid_21", "wall": 0.36991110001690686}
{"seed": 65022, "kind": "hybrid", "n": 60, "tau": 20, "T_LP": 24.53746827468352, "IP": 27.249084249084248, "ip_optimal": true, "IP-Sched": 38.728476821192054, "LP-Max": 42.920529801324506, "LP-Greedy": 38.728476821192054, "LP-Match": 41.08058608058608, "Weaver": 50.84981684981685, "Weaver-R": 42.68211920529801, "Greedy": 52.97435897435897, "Greedy-R": 37.37748344370861, "key": "hybrid_22", "wall": 0.29555630002869293}
{"seed": 65023, "kind": "hybrid", "n": 66, "tau": 18, "T_LP": 6.812231816032367, "IP": 6.935018050541516, "ip_optimal": true, "IP-Sched": 8.013043478260869, "LP-Max": 9.986956521739131, "LP-Greedy": 9.986956521739131, "LP-Match": 12.126353790613718, "Weaver": 8.169675090252708, "Weaver-R": 8.978260869565217, "Greedy": 24.25631768953069, "Greedy-R": 8.991304347826086, "key": "hybrid_23", "wall": 0.09410139999818057}
{"seed": 65024, "kind": "hybrid", "n": 41, "tau": 14, "T_LP": 12.618986971057216, "IP": 16.155339805825648, "ip_optimal": true, "IP-Sched": 17.590308370044053, "LP-Max": 20.154185022026432, "LP-Greedy": 16.5, "LP-Match": 28.123348017621144, "Weaver": 33.98543689320388, "Weaver-R": 20.176211453744493, "Greedy": 40.208737864077676, "Greedy-R": 20.154185022026432, "key": "hybrid_24", "wall": 0.6457373999874108}
{"seed": 65025, "kind": "hybrid", "n": 35, "tau": 11, "T_LP": 31.69746840075238, "IP": 32.409691629955944, "ip_optimal": true, "IP-Sched": 53.607142857142854, "LP-Max": 55.015306122448976, "LP-Greedy": 55.015306122448976, "LP-Match": 55.015306122448976, "Weaver": 58.433673469387756, "Weaver-R": 65.0, "Greedy": 57.826530612244895, "Greedy-R": 57.95918367346939, "key": "hybrid_25", "wall": 0.14274869998916984}
{"seed": 65026, "kind": "hybrid", "n": 46, "tau": 17, "T_LP": 15.533798769336812, "IP": 16.772563176895304, "ip_optimal": true, "IP-Sched": 21.393501805054154, "LP-Max": 24.411552346570396, "LP-Greedy": 19.67870036101083, "LP-Match": 27.5, "Weaver": 27.42960288808664, "Weaver-R": 20.830324909747294, "Greedy": 28.48014440433213, "Greedy-R": 21.209386281588447, "key": "hybrid_26", "wall": 0.2215660999645479}
{"seed": 65027, "kind": "hybrid", "n": 62, "tau": 18, "T_LP": 28.443235142162994, "IP": 30.8076923076923, "ip_optimal": true, "IP-Sched": 41.61057692307692, "LP-Max": 40.956730769230774, "LP-Greedy": 40.956730769230774, "LP-Match": 44.0, "Weaver": 52.67142857142857, "Weaver-R": 45.61057692307692, "Greedy": 49.97142857142856, "Greedy-R": 42.58653846153845, "key": "hybrid_27", "wall": 0.5017949999892153}
{"seed": 65028, "kind": "hybrid", "n": 57, "tau": 16, "T_LP": 32.672294042290716, "IP": 34.30243902439024, "ip_optimal": true, "IP-Sched": 41.808035714285715, "LP-Max": 55.84878048780487, "LP-Greedy": 54.482926829268294, "LP-Match": 54.482926829268294, "Weaver": 60.15121951219513, "Weaver-R": 53.180487804878055, "Greedy": 59.609756097560975, "Greedy-R": 53.16585365853659, "key": "hybrid_28", "wall": 0.1835484000039287}
{"seed": 65029, "kind": "hybrid", "n": 42, "tau": 13, "T_LP": 13.058318198982253, "IP": 14.021459227467812, "ip_optimal": true, "IP-Sched": 17.145922746781117, "LP-Max": 27.583690987124463, "LP-Greedy": 27.583690987124463, "LP-Match": 17.652360515021456, "Weaver": 30.77777777777778, "Weaver-R": 17.703862660944207, "Greedy": 22.68240343347639, "Greedy-R": 14.646090534979425, "key": "hybrid_29", "wall": 0.0927887000143528}
{"seed": 65030, "kind": "hybrid", "n": 19, "tau": 10, "T_LP": 9.524633408115653, "IP": 9.564315352697095, "ip_optimal": true, "IP-Sched": 9.564315352697095, "LP-Max": 10.999999999999998, "LP-Greedy": 10.999999999999998, "LP-Match": 10.999999999999998, "Weaver": 32.13106796116505, "Weaver-R": 9.605809128630705, "Greedy": 30.296116504854375, "Greedy-R": 9.605809128630705, "key": "hybrid_30", "wall": 0.03275690000737086}
{"seed": 65031, "kind": "hybrid", "n": 49, "tau": 15, "T_LP": 19.602786241396483, "IP": 20.63594470046083, "ip_optimal": true, "IP-Sched": 20.741935483870968, "LP-Max": 28.634831460674157, "LP-Greedy": 29.42134831460674, "LP-Match": 33.10112359550562, "Weaver": 34.004608294930875, "Weaver-R": 25.674157303370784, "Greedy": 43.354838709677416, "Greedy-R": 25.668539325842694, "key": "hybrid_31", "wall": 0.12311210000189021}
{"seed": 65032, "kind": "hybrid", "n": 53, "tau": 15, "T_LP": 11.653832342286202, "IP": 11.97069597069597, "ip_optimal": true, "IP-Sched": 12.571428571428573, "LP-Max": 16.0, "LP-Greedy": 16.0, "LP-Match": 25.0, "Weaver": 41.58870967741935, "Weaver-R": 13.710622710622712, "Greedy": 40.41532258064516, "Greedy-R": 16.402930402930405, "key": "hybrid_32", "wall": 0.19150959997205064}
{"seed": 65033, "kind": "hybrid", "n": 59, "tau": 16, "T_LP": 25.309814439761347, "IP": 27.135922330097088, "ip_optimal": true, "IP-Sched": 34.19417475728155, "LP-Max": 58.262135922330096, "LP-Greedy": 46.262135922330096, "LP-Match": 45.43689320388349, "Weaver": 47.72330097087378, "Weaver-R": 30.122362869198316, "Greedy": 53.72330097087378, "Greedy-R": 30.097046413502106, "key": "hybrid_33", "wall": 0.5584799000062048}
{"seed": 65034, "kind": "hybrid", "n": 26, "tau": 9, "T_LP": 8.835990021236755, "IP": 9.23109243697479, "ip_optimal": true, "IP-Sched": 12.219298245614036, "LP-Max": 12.219298245614036, "LP-Greedy": 12.219298245614036, "LP-Match": 16.236842105263158, "Weaver": 14.285087719298247, "Weaver-R": 12.219298245614036, "Greedy": 16.214912280701753, "Greedy-R": 12.18421052631579, "key": "hybrid_34", "wall": 0.06468559999484569}
{"seed": 65035, "kind": "hybrid", "n": 59, "tau": 17, "T_LP": 25.419171616226127, "IP": 27.462616822429908, "ip_optimal": true, "IP-Sched": 46.919786096256686, "LP-Max": 43.38502673796792, "LP-Greedy": 30.967914438502675, "LP-Match": 46.042780748663105, "Weaver": 67.08021390374331, "Weaver-R": 45.68449197860963, "Greedy": 48.60427807486631, "Greedy-R": 32.38317757009346, "key": "hybrid_35", "wall": 0.5316053000278771}
{"seed": 65036, "kind": "hybrid", "n": 64, "tau": 18, "T_LP": 33.14437779681995, "IP": 36.63333333333486, "ip_optimal": true, "IP-Sched": 44.43225806451613, "LP-Max": 58.116129032258065, "LP-Greedy": 55.85806451612903, "LP-Match": 51.82, "Weaver": 64.02, "Weaver-R": 50.72, "Greedy": 65.64666666666668, "Greedy-R": 49.07096774193548, "key": "hybrid_36", "wall": 0.291874100046698}
{"seed": 65037, "kind": "hybrid", "n": 43, "tau": 13, "T_LP": 23.629044963398933, "IP": 26.053230939163505, "ip_optimal": true, "IP-Sched": 31.534161490683232, "LP-Max": 32.2111801242236, "LP-Greedy": 32.8944099378882, "LP-Match": 33.19254658385093, "Weaver": 47.68821292775665, "Weaver-R": 36.353612167300376, "Greedy": 48.250950570342205, "Greedy-R": 36.231939163498105, "key": "hybrid_37", "wall": 0.275146699976176}
{"seed": 65038, "kind": "hybrid", "n": 38, "tau": 12, "T_LP": 11.844033544129777, "IP": 12.639593908629442, "ip_optimal": true, "IP-Sched": 21.799196787148595, "LP-Max": 21.3855421686747, "LP-Greedy": 19.602409638554217, "LP-Match": 21.0, "Weaver": 25.240963855421686, "Weaver-R": 17.799196787148595, "Greedy": 16.34010152284264, "Greedy-R": 17.799196787148595, "key": "hybrid_38", "wall": 0.15584329998819157}
{"seed": 65039, "kind": "hybrid", "n": 60, "tau": 16, "T_LP": 10.829794392150324, "IP": 11.801470588235295, "ip_optimal": true, "IP-Sched": 14.397058823529411, "LP-Max": 15.0, "LP-Greedy": 11.830882352941178, "LP-Match": 18.0, "Weaver": 26.458536585365852, "Weaver-R": 15.55609756097561, "Greedy": 29.912195121951218, "Greedy-R": 15.55609756097561, "key": "hybrid_39", "wall": 0.19097750005312264}
{"seed": 65040, "kind": "hybrid", "n": 38, "tau": 14, "T_LP": 15.825518926289744, "IP": 16.17391304347823, "ip_optimal": true, "IP-Sched": 22.478927203065133, "LP-Max": 20.0, "LP-Greedy": 23.17624521072797, "LP-Match": 24.76086956521739, "Weaver": 22.98913043478261, "Weaver-R": 23.452107279693486, "Greedy": 22.98913043478261, "Greedy-R": 21.049808429118777, "key": "hybrid_40", "wall": 0.09128350001992658}
{"seed": 65041, "kind": "hybrid", "n": 64, "tau": 20, "T_LP": 23.611282754709386, "IP": 25.989547038327526, "ip_optimal": true, "IP-Sched": 37.89198606271777, "LP-Max": 40.18466898954704, "LP-Greedy": 37.18466898954704, "LP-Match": 45.926829268292686, "Weaver": 57.15040650406504, "Weaver-R": 46.42857142857143, "Greedy": 57.05691056910569, "Greedy-R": 40.648083623693374, "key": "hybrid_41", "wall": 0.8293800000101328}
{"seed": 65042, "kind": "hybrid", "n": 58, "tau": 18, "T_LP": 19.46623955729008, "IP": 19.72906403940887, "ip_optimal": true, "IP-Sched": 21.07389162561576, "LP-Max": 27.0, "LP-Greedy": 27.0, "LP-Match": 37.0, "Weaver": 39.56157635467981, "Weaver-R": 26.814189189189186, "Greedy": 37.74384236453202, "Greedy-R": 29.58445945945946, "key": "hybrid_42", "wall": 0.12838549999287352}
{"seed": 65043, "kind": "hybrid", "n": 46, "tau": 14, "T_LP": 16.617827947733833, "IP": 17.35742971887551, "ip_optimal": true, "IP-Sched": 21.839357429718877, "LP-Max": 23.377510040160644, "LP-Greedy": 24.180722891566266, "LP-Match": 28.290502793296092, "Weaver": 25.132530120481928, "Weaver-R": 24.82329317269076, "Greedy": 23.59776536312849, "Greedy-R": 24.224899598393577, "key": "hybrid_43", "wall": 0.23534130002371967}
{"seed": 65044, "kind": "hybrid", "n": 42, "tau": 13, "T_LP": 15.921073202558059, "IP": 16.578947368421048, "ip_optimal": true, "IP-Sched": 16.57894736842105, "LP-Max": 23.947183098591548, "LP-Greedy": 29.196491228070176, "LP-Match": 23.947183098591548, "Weaver": 31.503521126760564, "Weaver-R": 22.256140350877192, "Greedy": 28.33098591549296, "Greedy-R": 22.733333333333334, "key": "hybrid_44", "wall": 0.1752890999778174}
{"seed": 65045, "kind": "hybrid", "n": 30, "tau": 10, "T_LP": 8.261061946902654, "IP": 8.29646017699115, "ip_optimal": true, "IP-Sched": 8.775862068965516, "LP-Max": 10.333333333333334, "LP-Greedy": 9.0, "LP-Match": 13.149425287356323, "Weaver": 22.964601769911503, "Weaver-R": 8.672413793103448, "Greedy": 22.964601769911503, "Greedy-R": 8.695402298850574, "key": "hybrid_45", "wall": 0.05474110000068322}
{"seed": 65046, "kind": "hybrid", "n": 33, "tau": 10, "T_LP": 9.153704784440224, "IP": 9.47653429602888, "ip_optimal": true, "IP-Sched": 12.483754512635379, "LP-Max": 12.483754512635379, "LP-Greedy": 12.483754512635379, "LP-Match": 24.276315789473685, "Weaver": 17.519736842105264, "Weaver-R": 12.938628158844764, "Greedy": 17.532894736842103, "Greedy-R": 14.509025270758123, "key": "hybrid_46", "wall": 0.07359380001435056}
{"seed": 65047, "kind": "hybrid", "n": 72, "tau": 20, "T_LP": 20.56954968118542, "IP": 21.154589371980673, "ip_optimal": true, "IP-Sched": 26.440677966101696, "LP-Max": 25.75423728813559, "LP-Greedy": 26.666666666666664, "LP-Match": 24.860169491525426, "Weaver": 27.733050847457626, "Weaver-R": 28.39406779661017, "Greedy": 28.813559322033896, "Greedy-R": 26.75423728813559, "key": "hybrid_47", "wall": 0.6502108999993652}
{"seed": 65048, "kind": "hybrid", "n": 41, "tau": 17, "T_LP": 20.781029063252983, "IP": 23.087719298245617, "ip_optimal": true, "IP-Sched": 26.908771929824564, "LP-Max": 33.059649122807016, "LP-Greedy": 28.065843621399175, "LP-Match": 37.925925925925924, "Weaver": 51.76954732510288, "Weaver-R": 28.428070175438595, "Greedy": 50.67901234567902, "Greedy-R": 28.67719298245614, "key": "hybrid_48", "wall": 0.13076239998918027}
{"seed": 65049, "kind": "hybrid", "n": 49, "tau": 14, "T_LP": 15.658038949984485, "IP": 17.320441988950275, "ip_optimal": true, "IP-Sched": 27.22127659574468, "LP-Max": 22.20851063829787, "LP-Greedy": 28.46382978723404, "LP-Match": 24.64255319148936, "Weaver": 27.357446808510634, "Weaver-R": 17.714893617021275, "Greedy": 25.31489361702128, "Greedy-R": 17.58011049723757, "key": "hybrid_49", "wall": 0.11167459998978302}
{"seed": 65050, "kind": "hybrid", "n": 46, "tau": 15, "T_LP": 31.184025868326703, "IP": 33.17766497461929, "ip_optimal": true, "IP-Sched": 56.954314720812185, "LP-Max": 49.475490196078425, "LP-Greedy": 41.33333333333333, "LP-Match": 60.063725490196084, "Weaver": 60.71065989847716, "Weaver-R": 59.82741116751269, "Greedy": 55.984771573604064, "Greedy-R": 50.69117647058823, "key": "hybrid_50", "wall": 0.34412819996941835}
{"seed": 65051, "kind": "hybrid", "n": 63, "tau": 16, "T_LP": 24.36164909136127, "IP": 26.669565217391305, "ip_optimal": true, "IP-Sched": 35.404347826086955, "LP-Max": 35.404347826086955, "LP-Greedy": 35.404347826086955, "LP-Match": 38.56331877729258, "Weaver": 58.209606986899566, "Weaver-R": 39.87391304347826, "Greedy": 53.70742358078603, "Greedy-R": 43.21739130434782, "key": "hybrid_51", "wall": 0.3213336000335403}
{"seed": 65052, "kind": "hybrid", "n": 62, "tau": 18, "T_LP": 19.456477707167632, "IP": 19.807511737089204, "ip_optimal": true, "IP-Sched": 27.370892018779344, "LP-Max": 32.737089201877936, "LP-Greedy": 26.910798122065728, "LP-Match": 29.737089201877936, "Weaver": 33.03755868544601, "Weaver-R": 40.51173708920188, "Greedy": 28.708920187793428, "Greedy-R": 26.774647887323944, "key": "hybrid_52", "wall": 0.30476339999586344}
{"seed": 65053, "kind": "hybrid", "n": 42, "tau": 14, "T_LP": 14.411269275470604, "IP": 15.616278069767443, "ip_optimal": true, "IP-Sched": 19.31159420289855, "LP-Max": 28.496376811594203, "LP-Greedy": 20.482558139534884, "LP-Match": 24.0, "Weaver": 28.3768115942029, "Weaver-R": 20.61231884057971, "Greedy": 27.619565217391305, "Greedy-R": 20.61231884057971, "key": "hybrid_53", "wall": 0.307727099978365}
{"seed": 65054, "kind": "hybrid", "n": 58, "tau": 17, "T_LP": 11.711523064389258, "IP": 12.060931899641579, "ip_optimal": true, "IP-Sched": 15.989247311827958, "LP-Max": 18.741935483870968, "LP-Greedy": 16.351254480286737, "LP-Match": 16.910714285714285, "Weaver": 19.49820788530466, "Weaver-R": 18.97132616487455, "Greedy": 19.49820788530466, "Greedy-R": 17.97132616487455, "key": "hybrid_54", "wall": 0.7508128000190482}
{"seed": 65055, "kind": "hybrid", "n": 60, "tau": 18, "T_LP": 28.920813761067425, "IP": 29.65107913669064, "ip_optimal": true, "IP-Sched": 35.07553956834532, "LP-Max": 39.99626865671642, "LP-Greedy": 48.60431654676259, "LP-Match": 46.17164179104477, "Weaver": 48.61940298507462, "Weaver-R": 43.2589928057554, "Greedy": 48.51119402985074, "Greedy-R": 49.65467625899281, "key": "hybrid_55", "wall": 0.260510099993553}
{"seed": 65056, "kind": "hybrid", "n": 45, "tau": 13, "T_LP": 21.025487659567784, "IP": 21.40079365079366, "ip_optimal": true, "IP-Sched": 27.983783783783785, "LP-Max": 35.4054054054054, "LP-Greedy": 35.4054054054054, "LP-Match": 35.27567567567568, "Weaver": 35.17297297297297, "Weaver-R": 32.27567567567568, "Greedy": 33.97619047619048, "Greedy-R": 29.275675675675675, "key": "hybrid_56", "wall": 0.22567170002730563}
{"seed": 65057, "kind": "hybrid", "n": 51, "tau": 15, "T_LP": 22.94191227122474, "IP": 25.459893048132567, "ip_optimal": true, "IP-Sched": 37.577540106951865, "LP-Max": 28.71698113207547, "LP-Greedy": 28.71698113207547, "LP-Match": 34.44919786096256, "Weaver": 46.534759358288774, "Weaver-R": 32.49732620320856, "Greedy": 35.0855614973262, "Greedy-R": 27.32620320855615, "key": "hybrid_57", "wall": 0.29688009998062626}
{"seed": 65058, "kind": "hybrid", "n": 64, "tau": 16, "T_LP": 39.63772238948038, "IP": 40.45267489711934, "ip_optimal": true, "IP-Sched": 57.54732510288066, "LP-Max": 54.20245398773006, "LP-Greedy": 61.306748466257666, "LP-Match": 57.18106995884773, "Weaver": 63.987654320987644, "Weaver-R": 82.68098159509202, "Greedy": 75.11042944785277, "Greedy-R": 64.68098159509202, "key": "hybrid_58", "wall": 0.4349884000257589}
{"seed": 65059, "kind": "hybrid", "n": 30, "tau": 10, "T_LP": 9.463097358766216, "IP": 11.0, "ip_optimal": true, "IP-Sched": 12.760135135135135, "LP-Max": 12.95945945945946, "LP-Greedy": 12.95945945945946, "LP-Match": 17.760135135135137, "Weaver": 21.65156794425087, "Weaver-R": 14.822299651567945, "Greedy": 18.480836236933797, "Greedy-R": 13.527027027027028, "key": "hybrid_59", "wall": 0.11588830000255257}
{"seed": 65060, "kind": "hybrid", "n": 59, "tau": 18, "T_LP": 15.254953619713394, "IP": 17.038461538461544, "ip_optimal": true, "IP-Sched": 25.143356643356643, "LP-Max": 24.902097902097903, "LP-Greedy": 28.213286713286713, "LP-Match": 22.34965034965035, "Weaver": 33.77972027972027, "Weaver-R": 21.41509433962264, "Greedy": 36.97202797202797, "Greedy-R": 20.660377358490567, "key": "hybrid_60", "wall": 0.30259050003951415}
{"seed": 65061, "kind": "hybrid", "n": 22, "tau": 8, "T_LP": 25.650364913504287, "IP": 26.893023255813958, "ip_optimal": true, "IP-Sched": 34.665116279069764, "LP-Max": 34.27312775330397, "LP-Greedy": 34.27312775330397, "LP-Match": 40.68372093023256, "Weaver": 46.40930232558139, "Weaver-R": 28.753488372093024, "Greedy": 36.36744186046512, "Greedy-R": 28.753488372093024, "key": "hybrid_61", "wall": 0.04713459999766201}
{"seed": 65062, "kind": "hybrid", "n": 54, "tau": 16, "T_LP": 22.660194983444242, "IP": 24.156716417910445, "ip_optimal": true, "IP-Sched": 35.832089552238806, "LP-Max": 31.18283582089552, "LP-Greedy": 33.958955223880594, "LP-Match": 54.036458333333336, "Weaver": 54.54166666666666, "Weaver-R": 37.973880597014926, "Greedy": 53.213541666666664, "Greedy-R": 36.958955223880594, "key": "hybrid_62", "wall": 0.12207310000667349}
{"seed": 65063, "kind": "hybrid", "n": 72, "tau": 19, "T_LP": 35.95884886736388, "IP": 38.38323353293509, "ip_optimal": true, "IP-Sched": 54.113772455089816, "LP-Max": 54.23952095808383, "LP-Greedy": 54.23952095808383, "LP-Match": 68.20359281437126, "Weaver": 65.72690763052209, "Weaver-R": 67.84738955823293, "Greedy": 79.77911646586345, "Greedy-R": 52.69477911646587, "key": "hybrid_63", "wall": 0.576782500022091}
{"seed": 65064, "kind": "hybrid", "n": 43, "tau": 16, "T_LP": 12.350022064428128, "IP": 12.85897435897436, "ip_optimal": true, "IP-Sched": 15.858974358974358, "LP-Max": 16.615384615384613, "LP-Greedy": 16.615384615384613, "LP-Match": 21.277419354838713, "Weaver": 21.516129032258064, "Weaver-R": 16.666666666666664, "Greedy": 22.32258064516129, "Greedy-R": 16.666666666666664, "key": "hybrid_64", "wall": 0.056678000022657216}
{"seed": 65065, "kind": "hybrid", "n": 46, "tau": 15, "T_LP": 15.154823628738024, "IP": 15.427450980392157, "ip_optimal": true, "IP-Sched": 22.377142857142857, "LP-Max": 21.571428571428573, "LP-Greedy": 20.83529411764706, "LP-Match": 20.858823529411765, "Weaver": 29.011428571428567, "Weaver-R": 19.748571428571427, "Greedy": 31.82857142857143, "Greedy-R": 19.731428571428573, "key": "hybrid_65", "wall": 0.17523069999879226}
{"seed": 65066, "kind": "hybrid", "n": 48, "tau": 14, "T_LP": 11.912279779074721, "IP": 12.430147058823529, "ip_optimal": true, "IP-Sched": 17.494505494505496, "LP-Max": 15.50915750915751, "LP-Greedy": 15.50915750915751, "LP-Match": 36.0, "Weaver": 43.93382352941177, "Weaver-R": 19.150183150183153, "Greedy": 40.93382352941177, "Greedy-R": 19.146520146520146, "key": "hybrid_66", "wall": 0.041498900041915476}
{"seed": 65067, "kind": "hybrid", "n": 54, "tau": 16, "T_LP": 25.388801981317357, "IP": 25.729508196721316, "ip_optimal": true, "IP-Sched": 30.688524590163937, "LP-Max": 33.68852459016394, "LP-Greedy": 33.68852459016394, "LP-Match": 38.16981132075472, "Weaver": 57.60377358490566, "Weaver-R": 31.987704918032787, "Greedy": 52.29559748427673, "Greedy-R": 31.987704918032787, "key": "hybrid_67", "wall": 0.1728307000012137}
{"seed": 65068, "kind": "hybrid", "n": 43, "tau": 14, "T_LP": 9.812659071713274, "IP": 10.057915057915059, "ip_optimal": true, "IP-Sched": 13.490066225165563, "LP-Max": 15.589403973509935, "LP-Greedy": 15.589403973509935, "LP-Match": 18.880794701986755, "Weaver": 29.589403973509935, "Weaver-R": 19.2317880794702, "Greedy": 29.496688741721854, "Greedy-R": 19.483443708609272, "key": "hybrid_68", "wall": 0.06646940001519397}
{"seed": 65069, "kind": "hybrid", "n": 59, "tau": 19, "T_LP": 25.891204452152103, "IP": 26.553459119496853, "ip_optimal": true, "IP-Sched": 36.069182389937104, "LP-Max": 40.9, "LP-Greedy": 39.61635220125786, "LP-Match": 45.2952380952381, "Weaver": 48.5952380952381, "Weaver-R": 46.471698113207545, "Greedy": 47.41428571428572, "Greedy-R": 46.44654088050314, "key": "hybrid_69", "wall": 0.2615553000359796}
{"seed": 65070, "kind": "hybrid", "n": 39, "tau": 12, "T_LP": 23.505001609428774, "IP": 25.41071428571428, "ip_optimal": true, "IP-Sched": 25.410714285714285, "LP-Max": 32.58620689655173, "LP-Greedy": 30.458333333333336, "LP-Match": 31.33333333333333, "Weaver": 37.92857142857143, "Weaver-R": 33.44252873563219, "Greedy": 40.70833333333333, "Greedy-R": 33.44252873563219, "key": "hybrid_70", "wall": 0.14940609998302534}
{"seed": 65071, "kind": "hybrid", "n": 54, "tau": 16, "T_LP": 11.933154185954361, "IP": 13.689361702127655, "ip_optimal": true, "IP-Sched": 18.53191489361702, "LP-Max": 16.391489361702128, "LP-Greedy": 16.187234042553193, "LP-Match": 27.0, "Weaver": 27.95435684647303, "Weaver-R": 20.961702127659574, "Greedy": 31.892116182572614, "Greedy-R": 20.961702127659574, "key": "hybrid_71", "wall": 0.1172624999890104}
{"seed": 65072, "kind": "hybrid", "n": 47, "tau": 15, "T_LP": 18.295531860279173, "IP": 21.74742268041237, "ip_optimal": true, "IP-Sched": 35.50314465408805, "LP-Max": 32.927835051546396, "LP-Greedy": 30.2680412371134, "LP-Match": 35.05154639175258, "Weaver": 30.103092783505154, "Weaver-R": 28.144654088050313, "Greedy": 32.10309278350516, "Greedy-R": 32.528301886792455, "key": "hybrid_72", "wall": 0.13100729999132454}
{"seed": 65073, "kind": "hybrid", "n": 43, "tau": 15, "T_LP": 30.439197166469896, "IP": 31.755208333333343, "ip_optimal": true, "IP-Sched": 31.755208333333332, "LP-Max": 48.463541666666664, "LP-Greedy": 52.3125, "LP-Match": 46.34825870646766, "Weaver": 53.20833333333333, "Weaver-R": 43.51562500000001, "Greedy": 46.22885572139304, "Greedy-R": 45.90625000000001, "key": "hybrid_73", "wall": 0.14745610003592446}
{"seed": 65074, "kind": "hybrid", "n": 62, "tau": 18, "T_LP": 23.183735193219558, "IP": 23.34, "ip_optimal": true, "IP-Sched": 30.640287769784173, "LP-Max": 29.881294964028775, "LP-Greedy": 37.122302158273385, "LP-Match": 38.34892086330935, "Weaver": 41.410071942446045, "Weaver-R": 45.726618705035975, "Greedy": 42.52877697841727, "Greedy-R": 47.42805755395683, "key": "hybrid_74", "wall": 0.21810689999256283}
{"seed": 65075, "kind": "hybrid", "n": 47, "tau": 16, "T_LP": 28.23051044480786, "IP": 29.54601226993865, "ip_optimal": true, "IP-Sched": 40.77300613496932, "LP-Max": 39.33333333333332, "LP-Greedy": 43.406392694063925, "LP-Match": 48.80368098159509, "Weaver": 49.15950920245399, "Weaver-R": 40.239263803680984, "Greedy": 48.423312883435585, "Greedy-R": 40.24539877300614, "key": "hybrid_75", "wall": 0.10043150000274181}
{"seed": 65076, "kind": "hybrid", "n": 70, "tau": 19, "T_LP": 29.60893169584181, "IP": 30.15591397849463, "ip_optimal": true, "IP-Sched": 41.37596899224806, "LP-Max": 39.666666666666664, "LP-Greedy": 35.95161290322581, "LP-Match": 38.99999999999999, "Weaver": 49.79457364341085, "Weaver-R": 50.72868217054263, "Greedy": 48.80620155038759, "Greedy-R": 44.72868217054263, "key": "hybrid_76", "wall": 0.6693789000273682}
{"seed": 65077, "kind": "hybrid", "n": 42, "tau": 14, "T_LP": 13.13745844931492, "IP": 14.538043478260871, "ip_optimal": true, "IP-Sched": 21.267857142857142, "LP-Max": 21.793478260869566, "LP-Greedy": 19.994565217391305, "LP-Match": 23.450892857142858, "Weaver": 27.955357142857142, "Weaver-R": 20.793478260869566, "Greedy": 21.90625, "Greedy-R": 19.625, "key": "hybrid_77", "wall": 0.221534900018014}
{"seed": 65078, "kind": "hybrid", "n": 36, "tau": 15, "T_LP": 21.1793862912259, "IP": 21.33852140077821, "ip_optimal": true, "IP-Sched": 28.361867704280154, "LP-Max": 23.790000000000003, "LP-Greedy": 23.790000000000003, "LP-Match": 23.790000000000003, "Weaver": 27.268482490272373, "Weaver-R": 24.235000000000003, "Greedy": 29.235000000000003, "Greedy-R": 24.235000000000003, "key": "hybrid_78", "wall": 0.045443199982400984}
{"seed": 65079, "kind": "hybrid", "n": 55, "tau": 17, "T_LP": 19.60208100003613, "IP": 20.66666666666666, "ip_optimal": true, "IP-Sched": 25.35, "LP-Max": 35.838509316770185, "LP-Greedy": 25.90416666666667, "LP-Match": 31.51552795031056, "Weaver": 43.46583850931677, "Weaver-R": 33.33540372670807, "Greedy": 45.60248447204969, "Greedy-R": 24.3875, "key": "hybrid_79", "wall": 0.16932679997989908}
{"seed": 65080, "kind": "hybrid", "n": 60, "tau": 19, "T_LP": 25.631521203594122, "IP": 27.682432432432435, "ip_optimal": true, "IP-Sched": 35.122950819672134, "LP-Max": 35.48360655737705, "LP-Greedy": 35.48360655737705, "LP-Match": 40.75675675675676, "Weaver": 41.63513513513513, "Weaver-R": 44.053278688524586, "Greedy": 40.78378378378378, "Greedy-R": 46.19262295081967, "key": "hybrid_80", "wall": 0.3809624999994412}
{"seed": 65081, "kind": "hybrid", "n": 54, "tau": 15, "T_LP": 9.194115910128044, "IP": 10.362068965517242, "ip_optimal": true, "IP-Sched": 13.633620689655173, "LP-Max": 16.1625, "LP-Greedy": 20.7875, "LP-Match": 17.79310344827586, "Weaver": 19.538793103448274, "Weaver-R": 17.33125, "Greedy": 16.504310344827584, "Greedy-R": 13.85625, "key": "hybrid_81", "wall": 0.26870339998276904}
{"seed": 65082, "kind": "hybrid", "n": 35, "tau": 13, "T_LP": 21.323643772148873, "IP": 21.92830188679245, "ip_optimal": true, "IP-Sched": 29.516981132075472, "LP-Max": 29.58867924528302, "LP-Greedy": 28.98867924528302, "LP-Match": 34.59708737864078, "Weaver": 38.758490566037736, "Weaver-R": 31.4377358490566, "Greedy": 33.04528301886793, "Greedy-R": 29.516981132075472, "key": "hybrid_82", "wall": 0.09813080000458285}
{"seed": 65083, "kind": "hybrid", "n": 46, "tau": 18, "T_LP": 36.74455404837406, "IP": 37.822916666666664, "ip_optimal": true, "IP-Sched": 44.71186440677966, "LP-Max": 60.58474576271187, "LP-Greedy": 60.58474576271187, "LP-Match": 63.66666666666666, "Weaver": 56.21610169491526, "Weaver-R": 55.91101694915254, "Greedy": 56.18220338983051, "Greedy-R": 55.28813559322034, "key": "hybrid_83", "wall": 0.19075599999632686}
{"seed": 65084, "kind": "hybrid", "n": 52, "tau": 16, "T_LP": 30.30528529189219, "IP": 31.275700934579724, "ip_optimal": true, "IP-Sched": 40.65989847715736, "LP-Max": 56.7196261682243, "LP-Greedy": 49.612149532710276, "LP-Match": 54.200934579439256, "Weaver": 60.65420560747664, "Weaver-R": 56.6214953271028, "Greedy": 56.66355140186916, "Greedy-R": 56.6214953271028, "key": "hybrid_84", "wall": 0.2771859000204131}
{"seed": 65085, "kind": "hybrid", "n": 72, "tau": 20, "T_LP": 39.6495831109762, "IP": 40.26582278481013, "ip_optimal": true, "IP-Sched": 58.5253164556962, "LP-Max": 63.5, "LP-Greedy": 60.0, "LP-Match": 69.77215189873417, "Weaver": 87.8354430379747, "Weaver-R": 58.41139240506329, "Greedy": 83.8607594936709, "Greedy-R": 58.41139240506329, "key": "hybrid_85", "wall": 0.25789370003622025}
{"seed": 65086, "kind": "hybrid", "n": 51, "tau": 15, "T_LP": 25.474885378296694, "IP": 27.134615384615383, "ip_optimal": true, "IP-Sched": 34.803149606299215, "LP-Max": 37.24038461538461, "LP-Greedy": 38.0, "LP-Match": 48.25961538461539, "Weaver": 50.36057692307693, "Weaver-R": 37.40865384615385, "Greedy": 49.12980769230769, "Greedy-R": 37.42307692307693, "key": "hybrid_86", "wall": 0.23803920001955703}
{"seed": 65087, "kind": "hybrid", "n": 54, "tau": 17, "T_LP": 26.769269434021243, "IP": 29.328502415458935, "ip_optimal": true, "IP-Sched": 30.1207729468599, "LP-Max": 35.3768115942029, "LP-Greedy": 31.96691176470588, "LP-Match": 43.8792270531401, "Weaver": 53.97584541062802, "Weaver-R": 32.216911764705884, "Greedy": 53.97584541062802, "Greedy-R": 32.216911764705884, "key": "hybrid_87", "wall": 0.48058319999836385}
{"seed": 65088, "kind": "hybrid", "n": 42, "tau": 14, "T_LP": 14.178554188129324, "IP": 16.8, "ip_optimal": true, "IP-Sched": 21.78125, "LP-Max": 21.85, "LP-Greedy": 26.11764705882353, "LP-Match": 32.0, "Weaver": 28.55514705882353, "Weaver-R": 22.2, "Greedy": 36.36764705882353, "Greedy-R": 22.2, "key": "hybrid_88", "wall": 0.17276550002861768}
{"seed": 65089, "kind": "hybrid", "n": 58, "tau": 16, "T_LP": 10.8817294023995, "IP": 11.624535315985131, "ip_optimal": true, "IP-Sched": 17.973977695167285, "LP-Max": 21.0, "LP-Greedy": 15.973977695167285, "LP-Match": 20.0, "Weaver": 17.210762331838563, "Weaver-R": 15.973977695167285, "Greedy": 16.92193308550186, "Greedy-R": 14.944237918215613, "key": "hybrid_89", "wall": 0.33507950004423037}
{"seed": 65090, "kind": "hybrid", "n": 41, "tau": 13, "T_LP": 11.064451410658307, "IP": 14.233766233766234, "ip_optimal": true, "IP-Sched": 14.25974025974026, "LP-Max": 14.25974025974026, "LP-Greedy": 16.25925925925926, "LP-Match": 24.25925925925926, "Weaver": 32.25925925925925, "Weaver-R": 24.135802469135804, "Greedy": 32.1358024691358, "Greedy-R": 24.135802469135804, "key": "hybrid_90", "wall": 0.4343673000112176}
{"seed": 65091, "kind": "hybrid", "n": 43, "tau": 13, "T_LP": 16.397216442609345, "IP": 17.91954022988506, "ip_optimal": true, "IP-Sched": 18.775280898876403, "LP-Max": 31.49808429118774, "LP-Greedy": 22.258426966292134, "LP-Match": 22.22222222222222, "Weaver": 30.107279693486593, "Weaver-R": 29.03448275862069, "Greedy": 30.716475095785444, "Greedy-R": 20.258426966292134, "key": "hybrid_91", "wall": 0.19265109999105334}
{"seed": 65092, "kind": "hybrid", "n": 48, "tau": 14, "T_LP": 17.180152306254133, "IP": 18.186507936507944, "ip_optimal": true, "IP-Sched": 26.315217391304348, "LP-Max": 35.891304347826086, "LP-Greedy": 28.152173913043477, "LP-Match": 25.929347826086957, "Weaver": 30.083333333333332, "Weaver-R": 26.61413043478261, "Greedy": 32.994565217391305, "Greedy-R": 26.586956521739133, "key": "hybrid_92", "wall": 0.17488359997514635}
{"seed": 65093, "kind": "hybrid", "n": 29, "tau": 10, "T_LP": 15.943394114199542, "IP": 19.313725490196077, "ip_optimal": true, "IP-Sched": 19.313725490196077, "LP-Max": 31.915584415584416, "LP-Greedy": 31.915584415584416, "LP-Match": 19.973856209150327, "Weaver": 45.87662337662337, "Weaver-R": 20.901960784313726, "Greedy": 40.590909090909086, "Greedy-R": 21.54248366013072, "key": "hybrid_93", "wall": 0.04567490000044927}
{"seed": 65094, "kind": "hybrid", "n": 30, "tau": 11, "T_LP": 6.462593783494105, "IP": 6.921810699588477, "ip_optimal": true, "IP-Sched": 6.921810699588478, "LP-Max": 6.954732510288066, "LP-Greedy": 7.333333333333334, "LP-Match": 8.0, "Weaver": 41.228070175438596, "Weaver-R": 7.333333333333333, "Greedy": 31.111111111111107, "Greedy-R": 7.333333333333334, "key": "hybrid_94", "wall": 0.053892800002358854}
{"seed": 65095, "kind": "hybrid", "n": 54, "tau": 16, "T_LP": 13.004270787953237, "IP": 13.1528384279476, "ip_optimal": true, "IP-Sched": 13.475982532751091, "LP-Max": 14.441048034934497, "LP-Greedy": 17.33333333333333, "LP-Match": 15.0, "Weaver": 48.01685393258427, "Weaver-R": 13.432314410480348, "Greedy": 46.97752808988764, "Greedy-R": 13.947598253275107, "key": "hybrid_95", "wall": 0.07522319996496662}
{"seed": 65096, "kind": "hybrid", "n": 49, "tau": 15, "T_LP": 20.503759516521466, "IP": 23.51010101010095, "ip_optimal": true, "IP-Sched": 26.157692307692308, "LP-Max": 32.0, "LP-Greedy": 29.732323232323232, "LP-Match": 35.96969696969697, "Weaver": 42.44949494949495, "Weaver-R": 25.76923076923077, "Greedy": 41.91414141414141, "Greedy-R": 25.842307692307692, "key": "hybrid_96", "wall": 0.12936969997826964}
{"seed": 65097, "kind": "hybrid", "n": 45, "tau": 12, "T_LP": 13.62695940684565, "IP": 16.33606557377049, "ip_optimal": true, "IP-Sched": 21.19672131147541, "LP-Max": 22.66803278688525, "LP-Greedy": 21.15983606557377, "LP-Match": 18.577777777777776, "Weaver": 25.702222222222222, "Weaver-R": 23.99590163934426, "Greedy": 25.404444444444444, "Greedy-R": 23.62704918032787, "key": "hybrid_97", "wall": 0.07741520000854507}
{"seed": 65098, "kind": "hybrid", "n": 56, "tau": 17, "T_LP": 25.612883179927326, "IP": 26.28191489361699, "ip_optimal": true, "IP-Sched": 36.84444444444445, "LP-Max": 32.5, "LP-Greedy": 30.5, "LP-Match": 35.49777777777778, "Weaver": 49.42021276595745, "Weaver-R": 39.23404255319149, "Greedy": 44.98936170212766, "Greedy-R": 28.101063829787233, "key": "hybrid_98", "wall": 0.15130530000897124}
{"seed": 65099, "kind": "hybrid", "n": 59, "tau": 17, "T_LP": 23.91737220414553, "IP": 26.58362989323843, "ip_optimal": true, "IP-Sched": 27.690391459074732, "LP-Max": 33.870588235294115, "LP-Greedy": 41.26690391459074, "LP-Match": 50.30960854092527, "Weaver": 55.82918149466192, "Weaver-R": 32.98823529411764, "Greedy": 55.82918149466192, "Greedy-R": 32.54705882352941, "key": "hybrid_99", "wall": 0.4331695000291802}
{"seed": 65100, "kind": "hybrid", "n": 38, "tau": 12, "T_LP": 12.892916576224584, "IP": 13.362007168458781, "ip_optimal": true, "IP-Sched": 16.88888888888889, "LP-Max": 18.0, "LP-Greedy": 18.0, "LP-Match": 18.0, "Weaver": 26.906137184115522, "Weaver-R": 17.781362007168457, "Greedy": 34.29963898916968, "Greedy-R": 16.448028673835125, "key": "hybrid_100", "wall": 0.07391129998723045}
{"seed": 65101, "kind": "hybrid", "n": 62, "tau": 17, "T_LP": 20.463641623101736, "IP": 23.159624413145536, "ip_optimal": true, "IP-Sched": 33.72769953051643, "LP-Max": 29.4037558685446, "LP-Greedy": 31.32394366197183, "LP-Match": 37.61417322834645, "Weaver": 54.37007874015748, "Weaver-R": 41.943661971830984, "Greedy": 52.75590551181102, "Greedy-R": 33.84976525821596, "key": "hybrid_101", "wall": 0.22867320000659674}
{"seed": 65102, "kind": "hybrid", "n": 52, "tau": 16, "T_LP": 33.60147116655868, "IP": 34.1413612565445, "ip_optimal": true, "IP-Sched": 51.516129032258064, "LP-Max": 53.73655913978495, "LP-Greedy": 46.655913978494624, "LP-Match": 46.924731182795696, "Weaver": 68.15591397849462, "Weaver-R": 50.064516129032256, "Greedy": 60.37634408602151, "Greedy-R": 49.94086021505376, "key": "hybrid_102", "wall": 0.20299530000193045}
{"seed": 65103, "kind": "hybrid", "n": 40, "tau": 13, "T_LP": 13.715600122819913, "IP": 15.384615384615387, "ip_optimal": true, "IP-Sched": 22.92307692307692, "LP-Max": 24.076923076923077, "LP-Greedy": 24.97948717948718, "LP-Match": 25.933609958506224, "Weaver": 27.141078838174277, "Weaver-R": 21.738461538461536, "Greedy": 26.867219917012445, "Greedy-R": 21.738461538461536, "key": "hybrid_103", "wall": 0.1455263000098057}
{"seed": 65104, "kind": "hybrid", "n": 62, "tau": 18, "T_LP": 29.608769563396606, "IP": 32.44915254237288, "ip_optimal": true, "IP-Sched": 45.88214285714286, "LP-Max": 41.66666666666665, "LP-Greedy": 48.760714285714286, "LP-Match": 45.25714285714285, "Weaver": 54.128571428571426, "Weaver-R": 43.25, "Greedy": 53.739285714285714, "Greedy-R": 35.652542372881356, "key": "hybrid_104", "wall": 0.25496329995803535}
{"seed": 65105, "kind": "hybrid", "n": 60, "tau": 18, "T_LP": 19.84129980537546, "IP": 20.23979591836735, "ip_optimal": true, "IP-Sched": 20.239795918367346, "LP-Max": 24.966981132075475, "LP-Greedy": 26.5, "LP-Match": 34.99528301886793, "Weaver": 39.0, "Weaver-R": 24.528301886792452, "Greedy": 35.14150943396226, "Greedy-R": 24.528301886792452, "key": "hybrid_105", "wall": 0.11428090004483238}
{"seed": 65106, "kind": "hybrid", "n": 54, "tau": 18, "T_LP": 21.099454006084695, "IP": 23.72962962962939, "ip_optimal": true, "IP-Sched": 32.62592592592593, "LP-Max": 31.95185185185185, "LP-Greedy": 31.95185185185185, "LP-Match": 45.88392857142857, "Weaver": 47.120535714285715, "Weaver-R": 41.522222222222226, "Greedy": 45.330357142857146, "Greedy-R": 35.33703703703704, "key": "hybrid_106", "wall": 0.2652902000118047}
{"seed": 65107, "kind": "hybrid", "n": 34, "tau": 13, "T_LP": 4.185681173116403, "IP": 6.034782608695653, "ip_optimal": true, "IP-Sched": 6.034782608695652, "LP-Max": 7.0, "LP-Greedy": 6.5, "LP-Match": 6.126086956521739, "Weaver": 12.12608695652174, "Weaver-R": 6.182170542635659, "Greedy": 12.12608695652174, "Greedy-R": 6.091304347826087, "key": "hybrid_107", "wall": 0.7062796999816783}
{"seed": 65108, "kind": "hybrid", "n": 50, "tau": 14, "T_LP": 18.744781228091878, "IP": 20.295238095238005, "ip_optimal": true, "IP-Sched": 31.752380952380953, "LP-Max": 36.338095238095235, "LP-Greedy": 33.804761904761904, "LP-Match": 26.047619047619047, "Weaver": 38.404761904761905, "Weaver-R": 31.133333333333333, "Greedy": 36.93809523809524, "Greedy-R": 29.052380952380954, "key": "hybrid_108", "wall": 0.3284886999754235}
{"seed": 65109, "kind": "hybrid", "n": 58, "tau": 16, "T_LP": 17.63227092428092, "IP": 18.32775919732442, "ip_optimal": true, "IP-Sched": 22.137123745819398, "LP-Max": 32.257525083612045, "LP-Greedy": 32.257525083612045, "LP-Match": 29.849498327759196, "Weaver": 29.581939799331103, "Weaver-R": 31.759197324414718, "Greedy": 28.505016722408026, "Greedy-R": 32.77257525083612, "key": "hybrid_109", "wall": 0.2261224999674596}
{"seed": 65110, "kind": "hybrid", "n": 58, "tau": 18, "T_LP": 24.41934614580631, "IP": 26.82266009852217, "ip_optimal": true, "IP-Sched": 35.8423645320197, "LP-Max": 30.40972222222222, "LP-Greedy": 34.52709359605912, "LP-Match": 37.111111111111114, "Weaver": 48.36805555555556, "Weaver-R": 41.85221674876847, "Greedy": 48.809027777777786, "Greedy-R": 43.04433497536946, "key": "hybrid_110", "wall": 0.42339249997166917}
{"seed": 65111, "kind": "hybrid", "n": 33, "tau": 11, "T_LP": 13.289249423559246, "IP": 13.735294117646939, "ip_optimal": true, "IP-Sched": 15.099567099567098, "LP-Max": 16.047619047619047, "LP-Greedy": 16.047619047619047, "LP-Match": 17.341176470588238, "Weaver": 20.887445887445885, "Weaver-R": 17.251082251082252, "Greedy": 24.85281385281385, "Greedy-R": 15.25108225108225, "key": "hybrid_111", "wall": 0.07304250000743195}
{"seed": 65112, "kind": "hybrid", "n": 33, "tau": 10, "T_LP": 21.88466482652415, "IP": 24.12236286919831, "ip_optimal": true, "IP-Sched": 38.755274261603375, "LP-Max": 33.62091503267974, "LP-Greedy": 38.358649789029535, "LP-Match": 33.62091503267974, "Weaver": 55.045751633986924, "Weaver-R": 38.17721518987342, "Greedy": 50.70588235294118, "Greedy-R": 33.11392405063291, "key": "hybrid_112", "wall": 0.07050309999613091}
{"seed": 65113, "kind": "hybrid", "n": 40, "tau": 13, "T_LP": 33.04911394754393, "IP": 34.83435582822043, "ip_optimal": true, "IP-Sched": 50.94478527607362, "LP-Max": 49.5398773006135, "LP-Greedy": 49.5398773006135, "LP-Match": 56.675105485232066, "Weaver": 55.82700421940928, "Weaver-R": 59.515337423312886, "Greedy": 64.12236286919831, "Greedy-R": 66.77914110429448, "key": "hybrid_113", "wall": 0.19568800000706688}
{"seed": 65114, "kind": "hybrid", "n": 37, "tau": 13, "T_LP": 14.979348679283866, "IP": 15.416030534351147, "ip_optimal": true, "IP-Sched": 15.488549618320612, "LP-Max": 16.896946564885496, "LP-Greedy": 16.896946564885496, "LP-Match": 16.896946564885496, "Weaver": 48.16370106761566, "Weaver-R": 17.870229007633586, "Greedy": 45.62277580071174, "Greedy-R": 17.870229007633586, "key": "hybrid_114", "wall": 0.053822899993974715}
{"seed": 65115, "kind": "hybrid", "n": 25, "tau": 8, "T_LP": 7.381630239797926, "IP": 7.402597402597403, "ip_optimal": true, "IP-Sched": 7.7987012987013, "LP-Max": 13.0, "LP-Greedy": 11.0, "LP-Match": 18.0, "Weaver": 25.42758620689655, "Weaver-R": 10.558441558441558, "Greedy": 24.596551724137928, "Greedy-R": 10.558441558441558, "key": "hybrid_115", "wall": 0.03310449997661635}
{"seed": 65116, "kind": "hybrid", "n": 45, "tau": 15, "T_LP": 14.94172485530083, "IP": 15.327272727272724, "ip_optimal": true, "IP-Sched": 21.96085409252669, "LP-Max": 18.626334519572953, "LP-Greedy": 20.814946619217082, "LP-Match": 28.0, "Weaver": 31.55272727272727, "Weaver-R": 21.09608540925267, "Greedy": 32.39636363636364, "Greedy-R": 21.09608540925267, "key": "hybrid_116", "wall": 0.1123164999880828}
{"seed": 65117, "kind": "hybrid", "n": 52, "tau": 14, "T_LP": 32.063657391769596, "IP": 33.31481481481481, "ip_optimal": true, "IP-Sched": 33.31481481481481, "LP-Max": 47.52650176678445, "LP-Greedy": 50.77160493827161, "LP-Match": 60.33333333333332, "Weaver": 56.109540636042404, "Weaver-R": 49.15432098765432, "Greedy": 55.091872791519435, "Greedy-R": 49.15432098765432, "key": "hybrid_117", "wall": 0.24494120001327246}
{"seed": 65118, "kind": "hybrid", "n": 53, "tau": 15, "T_LP": 26.060733960473623, "IP": 28.688741721854306, "ip_optimal": true, "IP-Sched": 34.63576158940398, "LP-Max": 34.00000000000001, "LP-Greedy": 34.97942386831276, "LP-Match": 39.64238410596026, "Weaver": 61.160493827160494, "Weaver-R": 33.23841059602649, "Greedy": 60.95061728395062, "Greedy-R": 36.85430463576159, "key": "hybrid_118", "wall": 0.3651979999849573}
{"seed": 65119, "kind": "hybrid", "n": 56, "tau": 16, "T_LP": 32.96542353143315, "IP": 33.23618090452261, "ip_optimal": true, "IP-Sched": 41.74683544303798, "LP-Max": 39.28481012658228, "LP-Greedy": 39.28481012658228, "LP-Match": 47.28481012658228, "Weaver": 46.597989949748744, "Weaver-R": 47.74683544303798, "Greedy": 47.33165829145729, "Greedy-R": 41.74683544303798, "key": "hybrid_119", "wall": 0.1605365999857895}
{"seed": 65120, "kind": "hybrid", "n": 49, "tau": 15, "T_LP": 26.94584943439058, "IP": 30.128571428571423, "ip_optimal": true, "IP-Sched": 33.11904761904762, "LP-Max": 35.28497409326425, "LP-Greedy": 36.86666666666667, "LP-Match": 47.91191709844559, "Weaver": 57.740932642487046, "Weaver-R": 37.37619047619047, "Greedy": 58.041450777202066, "Greedy-R": 35.738095238095234, "key": "hybrid_120", "wall": 0.3428126000217162}
{"seed": 65121, "kind": "hybrid", "n": 47, "tau": 15, "T_LP": 27.674574810611873, "IP": 30.963414634146343, "ip_optimal": true, "IP-Sched": 35.18817204301075, "LP-Max": 36.0, "LP-Greedy": 47.54838709677419, "LP-Match": 47.54838709677419, "Weaver": 72.89784946236558, "Weaver-R": 34.109756097560975, "Greedy": 72.7204301075269, "Greedy-R": 34.109756097560975, "key": "hybrid_121", "wall": 0.3292344000074081}
{"seed": 65122, "kind": "hybrid", "n": 60, "tau": 18, "T_LP": 23.07565646972146, "IP": 23.703196347031955, "ip_optimal": true, "IP-Sched": 27.87214611872146, "LP-Max": 34.794285714285714, "LP-Greedy": 32.61643835616438, "LP-Match": 31.462857142857143, "Weaver": 30.497142857142858, "Weaver-R": 30.593607305936075, "Greedy": 29.972602739726028, "Greedy-R": 31.58447488584475, "key": "hybrid_122", "wall": 0.3474704999825917}
{"seed": 65123, "kind": "hybrid", "n": 20, "tau": 9, "T_LP": 14.606650006508271, "IP": 16.38818565400844, "ip_optimal": true, "IP-Sched": 23.109704641350213, "LP-Max": 18.687763713080166, "LP-Greedy": 18.687763713080166, "LP-Match": 18.687763713080166, "Weaver": 27.490291262135923, "Weaver-R": 24.88185654008439, "Greedy": 32.92718446601941, "Greedy-R": 24.88185654008439, "key": "hybrid_123", "wall": 0.03970090002985671}
{"seed": 65124, "kind": "hybrid", "n": 70, "tau": 19, "T_LP": 35.409622136453685, "IP": 35.614634146341466, "ip_optimal": true, "IP-Sched": 52.96585365853659, "LP-Max": 53.720930232558146, "LP-Greedy": 52.37073170731708, "LP-Match": 61.965116279069775, "Weaver": 59.12682926829268, "Weaver-R": 49.02906976744186, "Greedy": 58.02439024390244, "Greedy-R": 49.33658536585366, "key": "hybrid_124", "wall": 0.1657792999758385}
{"seed": 65125, "kind": "hybrid", "n": 64, "tau": 18, "T_LP": 20.541532582773495, "IP": 23.086505190311417, "ip_optimal": true, "IP-Sched": 37.397923875432525, "LP-Max": 24.910034602076124, "LP-Greedy": 24.910034602076124, "LP-Match": 31.734513274336283, "Weaver": 51.30530973451327, "Weaver-R": 37.391003460207614, "Greedy": 49.19469026548672, "Greedy-R": 37.391003460207614, "key": "hybrid_125", "wall": 0.2170365999918431}
{"seed": 65126, "kind": "hybrid", "n": 52, "tau": 16, "T_LP": 27.87118035721306, "IP": 29.102678571428587, "ip_optimal": true, "IP-Sched": 29.10267857142857, "LP-Max": 31.611607142857142, "LP-Greedy": 31.611607142857142, "LP-Match": 34.75126903553299, "Weaver": 52.41517857142857, "Weaver-R": 31.19796954314721, "Greedy": 51.620535714285715, "Greedy-R": 31.19796954314721, "key": "hybrid_126", "wall": 0.13727189996279776}
{"seed": 65127, "kind": "hybrid", "n": 35, "tau": 11, "T_LP": 12.617967988067235, "IP": 13.706666666666667, "ip_optimal": true, "IP-Sched": 17.42391304347826, "LP-Max": 17.0, "LP-Greedy": 16.53804347826087, "LP-Match": 17.862222222222222, "Weaver": 28.565217391304348, "Weaver-R": 16.358695652173914, "Greedy": 28.570652173913043, "Greedy-R": 16.27173913043478, "key": "hybrid_127", "wall": 0.09844649996375665}
{"seed": 65128, "kind": "hybrid", "n": 41, "tau": 12, "T_LP": 20.221301544268574, "IP": 23.4894366197183, "ip_optimal": true, "IP-Sched": 30.479087452471482, "LP-Max": 29.411971830985916, "LP-Greedy": 29.411971830985916, "LP-Match": 33.79847908745248, "Weaver": 36.01901140684411, "Weaver-R": 31.80228136882129, "Greedy": 40.539923954372625, "Greedy-R": 37.19718309859155, "key": "hybrid_128", "wall": 0.21575520001351833}
{"seed": 65129, "kind": "hybrid", "n": 47, "tau": 16, "T_LP": 28.140366257034774, "IP": 30.949748743718413, "ip_optimal": true, "IP-Sched": 35.14572864321608, "LP-Max": 37.80904522613065, "LP-Greedy": 37.80904522613065, "LP-Match": 36.619565217391305, "Weaver": 54.51630434782609, "Weaver-R": 39.538043478260875, "Greedy": 54.51630434782609, "Greedy-R": 39.94472361809045, "key": "hybrid_129", "wall": 0.3846407000091858}
{"seed": 65130, "kind": "hybrid", "n": 46, "tau": 15, "T_LP": 31.51383037694013, "IP": 33.88414634146342, "ip_optimal": true, "IP-Sched": 36.61585365853659, "LP-Max": 59.78048780487805, "LP-Greedy": 38.048780487804876, "LP-Match": 49.46341463414634, "Weaver": 64.40243902439025, "Weaver-R": 43.554878048780495, "Greedy": 65.98780487804878, "Greedy-R": 43.554878048780495, "key": "hybrid_130", "wall": 0.32168200000887737}
{"seed": 65131, "kind": "hybrid", "n": 49, "tau": 13, "T_LP": 15.2965399886557, "IP": 17.145454545454545, "ip_optimal": true, "IP-Sched": 18.09090909090909, "LP-Max": 20.95, "LP-Greedy": 20.95, "LP-Match": 27.96428571428571, "Weaver": 37.53214285714286, "Weaver-R": 19.396428571428572, "Greedy": 38.86428571428572, "Greedy-R": 18.85, "key": "hybrid_131", "wall": 0.10576020000735298}
{"seed": 65132, "kind": "hybrid", "n": 64, "tau": 20, "T_LP": 31.942830060019347, "IP": 32.8060836501901, "ip_optimal": true, "IP-Sched": 37.473684210526315, "LP-Max": 38.64912280701755, "LP-Greedy": 53.99999999999999, "LP-Match": 58.66666666666665, "Weaver": 54.56273764258555, "Weaver-R": 50.6140350877193, "Greedy": 52.558935361216726, "Greedy-R": 47.85526315789474, "key": "hybrid_132", "wall": 0.4278636999661103}
{"seed": 65133, "kind": "hybrid", "n": 43, "tau": 16, "T_LP": 27.344346424451036, "IP": 30.61507936507936, "ip_optimal": true, "IP-Sched": 32.21395348837209, "LP-Max": 35.59126984126984, "LP-Greedy": 35.59126984126984, "LP-Match": 41.967441860465115, "Weaver": 58.1953488372093, "Weaver-R": 36.58730158730158, "Greedy": 57.90232558139535, "Greedy-R": 34.68650793650794, "key": "hybrid_133", "wall": 0.2816383999888785}
{"seed": 65134, "kind": "hybrid", "n": 49, "tau": 16, "T_LP": 25.639575907138287, "IP": 26.935483870967744, "ip_optimal": true, "IP-Sched": 31.477777777777778, "LP-Max": 48.0, "LP-Greedy": 47.25555555555556, "LP-Match": 35.36200716845879, "Weaver": 66.21111111111111, "Weaver-R": 29.200716845878137, "Greedy": 56.81111111111111, "Greedy-R": 29.200716845878137, "key": "hybrid_134", "wall": 0.1957583999610506}
{"seed": 65135, "kind": "hybrid", "n": 45, "tau": 14, "T_LP": 13.920630803548269, "IP": 14.548042704626335, "ip_optimal": true, "IP-Sched": 23.361623616236162, "LP-Max": 24.45756457564576, "LP-Greedy": 24.45756457564576, "LP-Match": 24.597864768683273, "Weaver": 45.94661921708185, "Weaver-R": 31.833948339483396, "Greedy": 36.00711743772242, "Greedy-R": 31.833948339483396, "key": "hybrid_135", "wall": 0.05618050001794472}
{"seed": 65136, "kind": "hybrid", "n": 32, "tau": 11, "T_LP": 15.661139032514754, "IP": 17.11453744493392, "ip_optimal": true, "IP-Sched": 24.674008810572687, "LP-Max": 22.77092511013216, "LP-Greedy": 25.5, "LP-Match": 25.5, "Weaver": 25.862745098039216, "Weaver-R": 27.440528634361236, "Greedy": 25.862745098039216, "Greedy-R": 29.47136563876652, "key": "hybrid_136", "wall": 0.10122509999200702}
{"seed": 65137, "kind": "hybrid", "n": 51, "tau": 14, "T_LP": 21.13220425597472, "IP": 21.813688212927755, "ip_optimal": true, "IP-Sched": 34.903225806451616, "LP-Max": 29.136882129277566, "LP-Greedy": 31.129032258064516, "LP-Match": 27.631178707224336, "Weaver": 37.69032258064516, "Weaver-R": 28.897338403041825, "Greedy": 36.25806451612903, "Greedy-R": 32.935483870967744, "key": "hybrid_137", "wall": 0.17388179997215047}
{"seed": 65138, "kind": "hybrid", "n": 58, "tau": 17, "T_LP": 18.83479911379677, "IP": 20.086805555555557, "ip_optimal": true, "IP-Sched": 28.631944444444443, "LP-Max": 23.35593220338983, "LP-Greedy": 27.901694915254236, "LP-Match": 26.90625, "Weaver": 32.68135593220339, "Weaver-R": 34.49152542372882, "Greedy": 39.16271186440678, "Greedy-R": 31.037288135593222, "key": "hybrid_138", "wall": 0.2654710999922827}
{"seed": 65139, "kind": "hybrid", "n": 50, "tau": 16, "T_LP": 29.766059576449535, "IP": 30.807692307692307, "ip_optimal": true, "IP-Sched": 42.53846153846154, "LP-Max": 44.47802197802198, "LP-Greedy": 62.84771573604061, "LP-Match": 50.41624365482234, "Weaver": 60.31472081218274, "Weaver-R": 45.994505494505496, "Greedy": 57.30964467005076, "Greedy-R": 39.8021978021978, "key": "hybrid_139", "wall": 0.3458938999683596}
{"seed": 65140, "kind": "hybrid", "n": 44, "tau": 16, "T_LP": 15.210910490836964, "IP": 17.694610778443113, "ip_optimal": true, "IP-Sched": 21.61676646706587, "LP-Max": 21.30980392156863, "LP-Greedy": 21.30980392156863, "LP-Match": 17.940119760479043, "Weaver": 38.58431372549019, "Weaver-R": 20.062745098039215, "Greedy": 39.59607843137255, "Greedy-R": 20.070588235294117, "key": "hybrid_140", "wall": 0.17787969997152686}
{"seed": 65141, "kind": "hybrid", "n": 42, "tau": 13, "T_LP": 16.26584855858366, "IP": 17.13836477987421, "ip_optimal": true, "IP-Sched": 19.005434782608695, "LP-Max": 21.91823899371069, "LP-Greedy": 24.943396226415093, "LP-Match": 21.32704402515723, "Weaver": 38.23899371069182, "Weaver-R": 24.52201257861635, "Greedy": 34.87421383647799, "Greedy-R": 24.962264150943394, "key": "hybrid_141", "wall": 0.2244451000005938}
{"seed": 65142, "kind": "hybrid", "n": 52, "tau": 17, "T_LP": 18.000674011555695, "IP": 20.16796875, "ip_optimal": true, "IP-Sched": 21.55078125, "LP-Max": 27.0, "LP-Greedy": 27.0, "LP-Match": 33.88317757009345, "Weaver": 50.967289719626166, "Weaver-R": 21.9921875, "Greedy": 44.94392523364486, "Greedy-R": 21.9765625, "key": "hybrid_142", "wall": 0.43007140001282096}
{"seed": 65143, "kind": "hybrid", "n": 26, "tau": 8, "T_LP": 7.460787504067686, "IP": 7.921787709497206, "ip_optimal": true, "IP-Sched": 7.921787709497206, "LP-Max": 8.5, "LP-Greedy": 8.5, "LP-Match": 8.5, "Weaver": 12.847457627118644, "Weaver-R": 8.916201117318437, "Greedy": 32.92203389830509, "Greedy-R": 8.916201117318437, "key": "hybrid_143", "wall": 0.04239650000818074}
{"seed": 65144, "kind": "hybrid", "n": 55, "tau": 15, "T_LP": 30.906531286822652, "IP": 33.576576576576585, "ip_optimal": true, "IP-Sched": 38.06306306306306, "LP-Max": 52.12352941176471, "LP-Greedy": 47.423529411764704, "LP-Match": 63.95882352941177, "Weaver": 73.98823529411766, "Weaver-R": 45.747058823529414, "Greedy": 62.91764705882353, "Greedy-R": 53.688235294117646, "key": "hybrid_144", "wall": 0.36913750000530854}
{"seed": 65145, "kind": "hybrid", "n": 47, "tau": 15, "T_LP": 27.676754782943465, "IP": 28.057034220532316, "ip_optimal": true, "IP-Sched": 28.057034220532316, "LP-Max": 32.14942528735632, "LP-Greedy": 37.51330798479087, "LP-Match": 39.712643678160916, "Weaver": 60.1992337164751, "Weaver-R": 44.24904214559387, "Greedy": 49.30651340996169, "Greedy-R": 38.91954022988506, "key": "hybrid_145", "wall": 0.07256210001651198}
{"seed": 65146, "kind": "hybrid", "n": 45, "tau": 16, "T_LP": 28.91963932177504, "IP": 31.07428571428573, "ip_optimal": true, "IP-Sched": 31.074285714285715, "LP-Max": 33.60180995475113, "LP-Greedy": 33.60180995475113, "LP-Match": 48.66968325791855, "Weaver": 58.19428571428572, "Weaver-R": 48.25714285714285, "Greedy": 56.074285714285715, "Greedy-R": 48.27428571428571, "key": "hybrid_146", "wall": 0.1911979000433348}
{"seed": 65147, "kind": "hybrid", "n": 54, "tau": 18, "T_LP": 14.306296148247595, "IP": 14.826815642458099, "ip_optimal": true, "IP-Sched": 21.314432989690722, "LP-Max": 32.81443298969072, "LP-Greedy": 21.314432989690722, "LP-Match": 23.0, "Weaver": 38.649484536082475, "Weaver-R": 20.01030927835052, "Greedy": 39.7319587628866, "Greedy-R": 21.943298969072167, "key": "hybrid_147", "wall": 0.17524910002248362}
{"seed": 65148, "kind": "hybrid", "n": 35, "tau": 13, "T_LP": 5.551886507538414, "IP": 6.162650602409638, "ip_optimal": true, "IP-Sched": 8.831325301204819, "LP-Max": 9.885542168674698, "LP-Greedy": 9.885542168674698, "LP-Match": 7.961538461538462, "Weaver": 7.484615384615384, "Weaver-R": 10.831325301204819, "Greedy": 8.831325301204819, "Greedy-R": 10.831325301204819, "key": "hybrid_148", "wall": 0.09811909997370094}
{"seed": 65149, "kind": "hybrid", "n": 58, "tau": 18, "T_LP": 24.693607269264163, "IP": 25.193548387096776, "ip_optimal": true, "IP-Sched": 35.734177215189874, "LP-Max": 35.316455696202524, "LP-Greedy": 35.316455696202524, "LP-Match": 35.645161290322584, "Weaver": 38.561181434599156, "Weaver-R": 37.232067510548525, "Greedy": 38.90717299578059, "Greedy-R": 34.232067510548525, "key": "hybrid_149", "wall": 0.22948799998266622}
{"seed": 65150, "kind": "hybrid", "n": 31, "tau": 11, "T_LP": 13.33490216322787, "IP": 13.664772727272727, "ip_optimal": true, "IP-Sched": 15.232044198895027, "LP-Max": 24.0, "LP-Greedy": 24.0, "LP-Match": 22.39772727272727, "Weaver": 36.51704545454545, "Weaver-R": 16.685082872928177, "Greedy": 36.54545454545455, "Greedy-R": 16.685082872928177, "key": "hybrid_150", "wall": 0.049506999959703535}
{"seed": 65151, "kind": "hybrid", "n": 49, "tau": 15, "T_LP": 24.708945793976834, "IP": 28.555555555555557, "ip_optimal": true, "IP-Sched": 37.06995884773662, "LP-Max": 30.54320987654321, "LP-Greedy": 36.0, "LP-Match": 40.0, "Weaver": 62.38743455497383, "Weaver-R": 33.48559670781893, "Greedy": 59.146596858638745, "Greedy-R": 35.48148148148148, "key": "hybrid_151", "wall": 0.23868449998553842}
{"seed": 65152, "kind": "hybrid", "n": 55, "tau": 16, "T_LP": 11.56, "IP": 12.311036789297662, "ip_optimal": true, "IP-Sched": 18.558528428093645, "LP-Max": 27.4, "LP-Greedy": 22.103678929765888, "LP-Match": 27.4, "Weaver": 37.4, "Weaver-R": 19.668896321070235, "Greedy": 37.54909090909091, "Greedy-R": 19.505016722408026, "key": "hybrid_152", "wall": 0.08197559998370707}
{"seed": 65153, "kind": "hybrid", "n": 36, "tau": 13, "T_LP": 23.58407498579815, "IP": 23.626126126126124, "ip_optimal": true, "IP-Sched": 23.626126126126128, "LP-Max": 34.81081081081081, "LP-Greedy": 34.81081081081081, "LP-Match": 36.28668941979522, "Weaver": 40.53603603603604, "Weaver-R": 26.266211604095567, "Greedy": 43.2027027027027, "Greedy-R": 24.0, "key": "hybrid_153", "wall": 0.07864109997171909}
{"seed": 65154, "kind": "hybrid", "n": 50, "tau": 14, "T_LP": 30.44730612106127, "IP": 32.32338308457712, "ip_optimal": true, "IP-Sched": 42.55721393034826, "LP-Max": 43.23880597014925, "LP-Greedy": 54.9010989010989, "LP-Match": 52.80099502487562, "Weaver": 55.68656716417911, "Weaver-R": 44.756218905472636, "Greedy": 52.86813186813187, "Greedy-R": 55.86813186813187, "key": "hybrid_154", "wall": 0.25636530003976077}
{"seed": 65155, "kind": "hybrid", "n": 50, "tau": 16, "T_LP": 11.305852958087991, "IP": 11.52346570397112, "ip_optimal": true, "IP-Sched": 15.887372013651877, "LP-Max": 19.48014440433213, "LP-Greedy": 17.938628158844764, "LP-Match": 19.498293515358363, "Weaver": 22.010830324909747, "Weaver-R": 16.490974729241877, "Greedy": 20.108303249097474, "Greedy-R": 16.501805054151625, "key": "hybrid_155", "wall": 0.13481590000446886}
{"seed": 65156, "kind": "hybrid", "n": 47, "tau": 14, "T_LP": 20.993211175766582, "IP": 24.65217391304348, "ip_optimal": true, "IP-Sched": 25.068322981366457, "LP-Max": 30.086956521739125, "LP-Greedy": 34.94409937888199, "LP-Match": 47.0, "Weaver": 50.55151515151515, "Weaver-R": 32.88819875776397, "Greedy": 47.21818181818182, "Greedy-R": 31.198757763975156, "key": "hybrid_156", "wall": 0.21397040004376322}
{"seed": 65157, "kind": "hybrid", "n": 40, "tau": 13, "T_LP": 19.872298815856162, "IP": 20.3796992481203, "ip_optimal": true, "IP-Sched": 22.969924812030072, "LP-Max": 24.274436090225564, "LP-Greedy": 24.274436090225564, "LP-Match": 30.0, "Weaver": 53.84615384615385, "Weaver-R": 27.887179487179488, "Greedy": 51.53333333333333, "Greedy-R": 31.358974358974358, "key": "hybrid_157", "wall": 0.08610030001727864}
{"seed": 65158, "kind": "hybrid", "n": 52, "tau": 15, "T_LP": 13.585912113319651, "IP": 15.127340823970037, "ip_optimal": true, "IP-Sched": 22.31086142322097, "LP-Max": 22.284172661870503, "LP-Greedy": 22.284172661870503, "LP-Match": 24.745318352059925, "Weaver": 23.617977528089888, "Weaver-R": 22.69064748201439, "Greedy": 23.647482014388487, "Greedy-R": 19.280575539568346, "key": "hybrid_158", "wall": 0.3008483999874443}
{"seed": 65159, "kind": "hybrid", "n": 52, "tau": 14, "T_LP": 11.960431384337891, "IP": 12.723735408560312, "ip_optimal": true, "IP-Sched": 14.511904761904763, "LP-Max": 16.93452380952381, "LP-Greedy": 15.047619047619047, "LP-Match": 19.501945525291827, "Weaver": 20.94642857142857, "Weaver-R": 17.345238095238095, "Greedy": 18.339285714285715, "Greedy-R": 16.833333333333332, "key": "hybrid_159", "wall": 0.2602455000160262}
{"seed": 65160, "kind": "hybrid", "n": 37, "tau": 10, "T_LP": 22.038283942004828, "IP": 22.823741007194247, "ip_optimal": true, "IP-Sched": 22.823741007194243, "LP-Max": 23.744604316546763, "LP-Greedy": 30.22972972972973, "LP-Match": 40.2027027027027, "Weaver": 33.29136690647482, "Weaver-R": 34.29136690647482, "Greedy": 43.34892086330935, "Greedy-R": 33.29136690647482, "key": "hybrid_160", "wall": 0.10000999999465421}
{"seed": 65161, "kind": "hybrid", "n": 20, "tau": 9, "T_LP": 10.98714273630391, "IP": 11.126436781609193, "ip_optimal": true, "IP-Sched": 14.800947867298579, "LP-Max": 14.800947867298579, "LP-Greedy": 14.800947867298579, "LP-Match": 14.800947867298579, "Weaver": 19.786729857819907, "Weaver-R": 19.791469194312796, "Greedy": 19.767772511848342, "Greedy-R": 19.791469194312796, "key": "hybrid_161", "wall": 0.03355980000924319}
{"seed": 65162, "kind": "hybrid", "n": 34, "tau": 12, "T_LP": 6.411042944785276, "IP": 6.666666666666667, "ip_optimal": true, "IP-Sched": 9.258823529411764, "LP-Max": 7.999999999999999, "LP-Greedy": 7.999999999999999, "LP-Match": 10.666666666666668, "Weaver": 28.23, "Weaver-R": 8.333333333333332, "Greedy": 28.19, "Greedy-R": 8.33333333333333, "key": "hybrid_162", "wall": 0.1309820999740623}
{"seed": 65163, "kind": "hybrid", "n": 40, "tau": 15, "T_LP": 7.976214704537954, "IP": 10.094827586206897, "ip_optimal": true, "IP-Sched": 10.172413793103448, "LP-Max": 13.0, "LP-Greedy": 12.176678445229683, "LP-Match": 21.0, "Weaver": 20.189655172413794, "Weaver-R": 10.163793103448276, "Greedy": 20.20258620689655, "Greedy-R": 12.13427561837456, "key": "hybrid_163", "wall": 0.21590579999610782}
{"seed": 65164, "kind": "hybrid", "n": 37, "tau": 11, "T_LP": 13.489921856965562, "IP": 13.86309523809524, "ip_optimal": true, "IP-Sched": 22.25, "LP-Max": 24.097701149425287, "LP-Greedy": 21.0, "LP-Match": 28.56896551724138, "Weaver": 24.086206896551722, "Weaver-R": 17.982142857142858, "Greedy": 24.488095238095237, "Greedy-R": 17.982142857142858, "key": "hybrid_164", "wall": 0.18845519999740645}
{"seed": 65165, "kind": "hybrid", "n": 26, "tau": 9, "T_LP": 12.134375412539407, "IP": 12.208588957055214, "ip_optimal": true, "IP-Sched": 12.208588957055214, "LP-Max": 12.208588957055214, "LP-Greedy": 12.208588957055214, "LP-Match": 12.208588957055214, "Weaver": 29.476190476190474, "Weaver-R": 12.208588957055214, "Greedy": 29.507936507936506, "Greedy-R": 12.208588957055214, "key": "hybrid_165", "wall": 0.03738960000919178}
{"seed": 65166, "kind": "hybrid", "n": 44, "tau": 13, "T_LP": 20.758076027475006, "IP": 24.15827338129496, "ip_optimal": true, "IP-Sched": 28.88557213930348, "LP-Max": 32.356115107913666, "LP-Greedy": 32.356115107913666, "LP-Match": 41.884892086330936, "Weaver": 49.25899280575539, "Weaver-R": 29.69651741293532, "Greedy": 51.2158273381295, "Greedy-R": 29.69651741293532, "key": "hybrid_166", "wall": 0.3178154999623075}
{"seed": 65167, "kind": "hybrid", "n": 22, "tau": 9, "T_LP": 7.440993788819876, "IP": 7.521739130434783, "ip_optimal": true, "IP-Sched": 7.521739130434782, "LP-Max": 9.333333333333332, "LP-Greedy": 9.333333333333332, "LP-Match": 10.663461538461538, "Weaver": 14.240384615384615, "Weaver-R": 7.53416149068323, "Greedy": 14.850961538461538, "Greedy-R": 7.521739130434782, "key": "hybrid_167", "wall": 0.03589460003422573}
{"seed": 65168, "kind": "hybrid", "n": 67, "tau": 19, "T_LP": 31.071876307313474, "IP": 32.225531914893615, "ip_optimal": true, "IP-Sched": 39.671171171171174, "LP-Max": 54.0, "LP-Greedy": 56.85585585585586, "LP-Match": 54.12765957446808, "Weaver": 54.43404255319149, "Weaver-R": 48.292792792792795, "Greedy": 62.95744680851064, "Greedy-R": 46.57657657657658, "key": "hybrid_168", "wall": 0.33182949997717515}
{"seed": 65169, "kind": "hybrid", "n": 51, "tau": 17, "T_LP": 10.74944101616726, "IP": 11.65168539325843, "ip_optimal": true, "IP-Sched": 15.235955056179776, "LP-Max": 19.853932584269664, "LP-Greedy": 19.297752808988765, "LP-Match": 16.999999999999996, "Weaver": 21.95505617977528, "Weaver-R": 17.99438202247191, "Greedy": 19.99438202247191, "Greedy-R": 19.9438202247191, "key": "hybrid_169", "wall": 0.10043580003548414}
{"seed": 65170, "kind": "hybrid", "n": 53, "tau": 16, "T_LP": 25.796977496250914, "IP": 28.601010101010097, "ip_optimal": true, "IP-Sched": 37.90361445783133, "LP-Max": 37.096385542168676, "LP-Greedy": 40.704819277108435, "LP-Match": 49.22727272727272, "Weaver": 46.45959595959596, "Weaver-R": 37.56626506024096, "Greedy": 48.36868686868687, "Greedy-R": 37.56626506024096, "key": "hybrid_170", "wall": 0.15802249999251217}
{"seed": 65171, "kind": "hybrid", "n": 37, "tau": 14, "T_LP": 19.5, "IP": 22.86175115207372, "ip_optimal": true, "IP-Sched": 22.86175115207373, "LP-Max": 26.0, "LP-Greedy": 26.0, "LP-Match": 26.0, "Weaver": 37.74683544303797, "Weaver-R": 26.0, "Greedy": 39.72811059907834, "Greedy-R": 26.0, "key": "hybrid_171", "wall": 0.1318576000048779}
{"seed": 65172, "kind": "hybrid", "n": 59, "tau": 17, "T_LP": 27.655722255617725, "IP": 30.885714285714286, "ip_optimal": true, "IP-Sched": 46.74285714285714, "LP-Max": 44.79003558718861, "LP-Greedy": 44.99047619047619, "LP-Match": 44.79003558718861, "Weaver": 59.43809523809524, "Weaver-R": 39.57651245551601, "Greedy": 60.476190476190474, "Greedy-R": 41.65238095238095, "key": "hybrid_172", "wall": 0.3022213000222109}
{"seed": 65173, "kind": "hybrid", "n": 46, "tau": 18, "T_LP": 23.478783153303922, "IP": 24.395604395604394, "ip_optimal": true, "IP-Sched": 34.37362637362637, "LP-Max": 38.003401360544224, "LP-Greedy": 35.173469387755105, "LP-Match": 33.65934065934066, "Weaver": 41.13945578231293, "Weaver-R": 39.66326530612245, "Greedy": 39.5578231292517, "Greedy-R": 40.25170068027211, "key": "hybrid_173", "wall": 0.30848529998911545}
{"seed": 65174, "kind": "hybrid", "n": 44, "tau": 14, "T_LP": 16.2625201170378, "IP": 17.716262975778548, "ip_optimal": true, "IP-Sched": 17.716262975778548, "LP-Max": 20.0, "LP-Greedy": 20.0, "LP-Match": 20.653979238754328, "Weaver": 50.04761904761905, "Weaver-R": 21.643598615916957, "Greedy": 49.095238095238095, "Greedy-R": 21.643598615916957, "key": "hybrid_174", "wall": 0.24667610001051798}
{"seed": 65175, "kind": "hybrid", "n": 19, "tau": 6, "T_LP": 9.678226582460486, "IP": 9.685393258426966, "ip_optimal": true, "IP-Sched": 12.719101123595506, "LP-Max": 12.704119850187267, "LP-Greedy": 12.704119850187267, "LP-Match": 18.033557046979865, "Weaver": 13.782771535580526, "Weaver-R": 9.685393258426966, "Greedy": 27.06711409395973, "Greedy-R": 9.685393258426966, "key": "hybrid_175", "wall": 0.04075929999817163}
{"seed": 65176, "kind": "hybrid", "n": 42, "tau": 13, "T_LP": 19.41197032021178, "IP": 21.38738738738739, "ip_optimal": true, "IP-Sched": 21.387387387387385, "LP-Max": 32.0, "LP-Greedy": 28.502347417840376, "LP-Match": 32.0, "Weaver": 50.53051643192488, "Weaver-R": 26.061032863849764, "Greedy": 46.51643192488263, "Greedy-R": 23.765765765765767, "key": "hybrid_176", "wall": 0.11225649999687448}
{"seed": 65177, "kind": "hybrid", "n": 59, "tau": 16, "T_LP": 25.574769529354683, "IP": 28.015686274509804, "ip_optimal": true, "IP-Sched": 38.36470588235294, "LP-Max": 51.274509803921575, "LP-Greedy": 41.490196078431374, "LP-Match": 44.31372549019608, "Weaver": 46.72941176470588, "Weaver-R": 33.96078431372549, "Greedy": 46.937254901960785, "Greedy-R": 40.56470588235294, "key": "hybrid_177", "wall": 0.21382619999349117}
{"seed": 65178, "kind": "hybrid", "n": 48, "tau": 15, "T_LP": 25.37080017304509, "IP": 25.531380753138148, "ip_optimal": true, "IP-Sched": 25.635983263598327, "LP-Max": 39.10041841004184, "LP-Greedy": 39.10041841004184, "LP-Match": 41.630434782608695, "Weaver": 44.238493723849366, "Weaver-R": 27.129707112970713, "Greedy": 42.47698744769874, "Greedy-R": 27.129707112970713, "key": "hybrid_178", "wall": 0.22792919998755679}
{"seed": 65179, "kind": "hybrid", "n": 36, "tau": 10, "T_LP": 11.472, "IP": 11.472000000000001, "ip_optimal": true, "IP-Sched": 11.472000000000001, "LP-Max": 12.999999999999998, "LP-Greedy": 12.666666666666664, "LP-Match": 12.999999999999998, "Weaver": 37.048128342245995, "Weaver-R": 11.492, "Greedy": 37.08021390374332, "Greedy-R": 11.643999999999998, "key": "hybrid_179", "wall": 0.08274600002914667}
{"seed": 65180, "kind": "hybrid", "n": 50, "tau": 16, "T_LP": 26.715881670897183, "IP": 27.295454545454547, "ip_optimal": true, "IP-Sched": 28.13804713804714, "LP-Max": 30.525252525252522, "LP-Greedy": 30.525252525252522, "LP-Match": 47.60227272727272, "Weaver": 56.589225589225585, "Weaver-R": 46.57954545454545, "Greedy": 50.73737373737374, "Greedy-R": 38.08754208754209, "key": "hybrid_180", "wall": 0.16331049997825176}
{"seed": 65181, "kind": "hybrid", "n": 56, "tau": 16, "T_LP": 21.89084055632201, "IP": 24.918819188191883, "ip_optimal": true, "IP-Sched": 34.946938775510205, "LP-Max": 40.51020408163265, "LP-Greedy": 39.35918367346939, "LP-Match": 39.055350553505534, "Weaver": 46.91512915129151, "Weaver-R": 39.75918367346939, "Greedy": 47.6309963099631, "Greedy-R": 45.734693877551024, "key": "hybrid_181", "wall": 0.3018461000174284}
{"seed": 65182, "kind": "hybrid", "n": 50, "tau": 15, "T_LP": 22.178995470570495, "IP": 25.343949044585987, "ip_optimal": true, "IP-Sched": 26.210191082802545, "LP-Max": 26.75177304964539, "LP-Greedy": 31.70063694267516, "LP-Match": 28.573248407643312, "Weaver": 38.258865248226954, "Weaver-R": 30.668789808917197, "Greedy": 50.262411347517734, "Greedy-R": 30.64968152866242, "key": "hybrid_182", "wall": 0.16259919997537509}
{"seed": 65183, "kind": "hybrid", "n": 70, "tau": 19, "T_LP": 35.92627013797189, "IP": 36.824999999999996, "ip_optimal": true, "IP-Sched": 49.68556701030928, "LP-Max": 51.77835051546391, "LP-Greedy": 60.77835051546391, "LP-Match": 59.077319587628864, "Weaver": 65.76288659793815, "Weaver-R": 56.087628865979376, "Greedy": 64.79896907216495, "Greedy-R": 49.25773195876288, "key": "hybrid_183", "wall": 0.4158779000281356}
{"seed": 65184, "kind": "hybrid", "n": 60, "tau": 20, "T_LP": 14.508627909346277, "IP": 15.45878136200717, "ip_optimal": true, "IP-Sched": 22.56989247311828, "LP-Max": 20.0, "LP-Greedy": 20.0, "LP-Match": 30.47389558232932, "Weaver": 39.132530120481924, "Weaver-R": 20.526881720430104, "Greedy": 39.16465863453815, "Greedy-R": 20.526881720430108, "key": "hybrid_184", "wall": 0.19463959999848157}
{"seed": 65185, "kind": "hybrid", "n": 58, "tau": 17, "T_LP": 25.77850124718623, "IP": 27.506711409395987, "ip_optimal": true, "IP-Sched": 46.52013422818792, "LP-Max": 35.33108108108108, "LP-Greedy": 43.828859060402685, "LP-Match": 42.29054054054053, "Weaver": 47.79729729729729, "Weaver-R": 43.64093959731544, "Greedy": 54.476351351351354, "Greedy-R": 34.65771812080537, "key": "hybrid_185", "wall": 0.5026871000300162}
{"seed": 65186, "kind": "hybrid", "n": 55, "tau": 19, "T_LP": 26.841574913842397, "IP": 28.73306772908366, "ip_optimal": true, "IP-Sched": 30.41035856573705, "LP-Max": 46.59362549800797, "LP-Greedy": 46.59362549800797, "LP-Match": 43.633466135458164, "Weaver": 57.2191235059761, "Weaver-R": 44.06374501992032, "Greedy": 55.11553784860558, "Greedy-R": 42.9402390438247, "key": "hybrid_186", "wall": 0.3726757999975234}
{"seed": 65187, "kind": "hybrid", "n": 41, "tau": 13, "T_LP": 16.315917000748932, "IP": 17.114814814814814, "ip_optimal": true, "IP-Sched": 29.677685950413224, "LP-Max": 28.58677685950413, "LP-Greedy": 27.632231404958677, "LP-Match": 23.922222222222224, "Weaver": 34.34710743801653, "Weaver-R": 34.34710743801653, "Greedy": 28.123966942148762, "Greedy-R": 30.56611570247934, "key": "hybrid_187", "wall": 0.2555870999931358}
{"seed": 65188, "kind": "hybrid", "n": 48, "tau": 14, "T_LP": 25.130694660950898, "IP": 25.957692307692255, "ip_optimal": true, "IP-Sched": 31.546511627906977, "LP-Max": 36.72674418604651, "LP-Greedy": 34.72674418604651, "LP-Match": 30.72674418604651, "Weaver": 38.73255813953489, "Weaver-R": 43.26162790697675, "Greedy": 35.830769230769235, "Greedy-R": 36.26162790697674, "key": "hybrid_188", "wall": 0.2387491000117734}
{"seed": 65189, "kind": "hybrid", "n": 35, "tau": 13, "T_LP": 22.02409867111664, "IP": 24.614285714285714, "ip_optimal": true, "IP-Sched": 37.561904761904756, "LP-Max": 37.561904761904756, "LP-Greedy": 37.561904761904756, "LP-Match": 42.39306358381502, "Weaver": 38.138728323699425, "Weaver-R": 46.3, "Greedy": 47.97687861271676, "Greedy-R": 38.3, "key": "hybrid_189", "wall": 0.12458020000485703}
{"seed": 65190, "kind": "hybrid", "n": 44, "tau": 13, "T_LP": 28.206104877502135, "IP": 30.304166666666635, "ip_optimal": true, "IP-Sched": 39.75, "LP-Max": 36.7375, "LP-Greedy": 35.045833333333334, "LP-Match": 46.153153153153156, "Weaver": 52.846846846846844, "Weaver-R": 38.49166666666667, "Greedy": 50.66216216216216, "Greedy-R": 41.94144144144144, "key": "hybrid_190", "wall": 0.20178890001261607}
{"seed": 65191, "kind": "hybrid", "n": 38, "tau": 14, "T_LP": 12.608129840510172, "IP": 12.930147058823513, "ip_optimal": true, "IP-Sched": 18.01423487544484, "LP-Max": 26.669117647058822, "LP-Greedy": 21.636029411764707, "LP-Match": 22.573529411764707, "Weaver": 21.62132352941176, "Weaver-R": 21.679715302491104, "Greedy": 22.16370106761566, "Greedy-R": 21.640569395017792, "key": "hybrid_191", "wall": 0.14853900001617149}
{"seed": 65192, "kind": "hybrid", "n": 53, "tau": 16, "T_LP": 29.198023909001858, "IP": 29.620689655172352, "ip_optimal": true, "IP-Sched": 40.450549450549445, "LP-Max": 42.681318681318686, "LP-Greedy": 40.252747252747255, "LP-Match": 42.681318681318686, "Weaver": 50.785714285714285, "Weaver-R": 37.09770114942528, "Greedy": 58.38461538461539, "Greedy-R": 37.07471264367816, "key": "hybrid_192", "wall": 0.08499940001638606}
{"seed": 65193, "kind": "hybrid", "n": 65, "tau": 19, "T_LP": 34.54366428204419, "IP": 35.912280701753026, "ip_optimal": true, "IP-Sched": 47.642201834862384, "LP-Max": 59.93577981651376, "LP-Greedy": 63.93577981651376, "LP-Match": 51.93577981651376, "Weaver": 50.16959064327485, "Weaver-R": 63.54587155963303, "Greedy": 58.52631578947368, "Greedy-R": 54.068807339449535, "key": "hybrid_193", "wall": 0.33534220000728965}
{"seed": 65194, "kind": "hybrid", "n": 33, "tau": 10, "T_LP": 11.937967046569414, "IP": 13.280575539568344, "ip_optimal": true, "IP-Sched": 18.81512605042017, "LP-Max": 18.949579831932773, "LP-Greedy": 22.626050420168067, "LP-Match": 18.949579831932773, "Weaver": 23.66906474820144, "Weaver-R": 20.08823529411765, "Greedy": 23.201438848920862, "Greedy-R": 20.23109243697479, "key": "hybrid_194", "wall": 0.11693219997687265}
{"seed": 65195, "kind": "hybrid", "n": 39, "tau": 11, "T_LP": 20.185991519484514, "IP": 22.07142857142857, "ip_optimal": true, "IP-Sched": 24.99468085106383, "LP-Max": 27.0, "LP-Greedy": 31.0, "LP-Match": 31.0, "Weaver": 26.792857142857144, "Weaver-R": 28.24468085106383, "Greedy": 26.792857142857144, "Greedy-R": 28.24468085106383, "key": "hybrid_195", "wall": 0.17511740000918508}
{"seed": 65196, "kind": "hybrid", "n": 72, "tau": 20, "T_LP": 31.68622366480041, "IP": 34.65882352941177, "ip_optimal": true, "IP-Sched": 50.30196078431372, "LP-Max": 47.858823529411765, "LP-Greedy": 43.38039215686274, "LP-Match": 54.56470588235294, "Weaver": 61.24193548387097, "Weaver-R": 46.886274509803926, "Greedy": 56.58602150537635, "Greedy-R": 55.76078431372549, "key": "hybrid_196", "wall": 0.4013490999932401}
{"seed": 65197, "kind": "hybrid", "n": 66, "tau": 19, "T_LP": 8.907925427343308, "IP": 9.436507936507937, "ip_optimal": true, "IP-Sched": 9.436507936507937, "LP-Max": 12.33333333333333, "LP-Greedy": 11.962085308056873, "LP-Match": 11.962085308056873, "Weaver": 16.990521327014218, "Weaver-R": 12.635071090047393, "Greedy": 21.322274881516588, "Greedy-R": 12.635071090047393, "key": "hybrid_197", "wall": 0.20966549997683614}
{"seed": 65198, "kind": "hybrid", "n": 48, "tau": 14, "T_LP": 19.820623806912046, "IP": 22.412903225806453, "ip_optimal": true, "IP-Sched": 30.672131147540984, "LP-Max": 25.983606557377048, "LP-Greedy": 29.24590163934426, "LP-Match": 39.10967741935484, "Weaver": 45.94838709677419, "Weaver-R": 27.80874316939891, "Greedy": 42.516129032258064, "Greedy-R": 28.989071038251367, "key": "hybrid_198", "wall": 0.41508810000959784}
{"seed": 65199, "kind": "hybrid", "n": 53, "tau": 18, "T_LP": 11.792036339329119, "IP": 11.91358024691358, "ip_optimal": true, "IP-Sched": 15.18232044198895, "LP-Max": 20.0, "LP-Greedy": 15.044198895027623, "LP-Match": 21.395061728395063, "Weaver": 42.345679012345684, "Weaver-R": 17.812154696132595, "Greedy": 40.757201646090536, "Greedy-R": 17.812154696132595, "key": "hybrid_199", "wall": 0.03518350003287196}


==> anc/run_all.bat <==
@echo off
cd /d "%~dp0"
python run_all.py %*
pause


==> anc/run_all.py <==
"""Run every experiment of the paper in sequence with one command, then summarize and verify.

Usage (from this folder):
    python run_all.py                 # full run (about 2-4 hours on a desktop PC)
    python run_all.py --quick         # smoke test with few instances (a few minutes), in results_quick/
    python run_all.py --out my_results

Results are written to <out>/ (default: results_local/) as JSON lines. The run is resumable:
if it is interrupted, run the same command again and finished instances are skipped.
At the end, analyze.py writes <out>/summary/summary.json and the figures, and verify.py
compares summary.json with summary_reference.json (the numbers in the paper).
"""
import argparse
import os
import subprocess
import sys
import time

HERE = os.path.dirname(os.path.abspath(__file__))

# (group, instances per setting) exactly as used in the paper
GROUPS = [('cores', 200), ('mix', 200), ('coflows', 200), ('phi', 200), ('delta', 200),
          ('stress', 200), ('small', 200), ('weighted', 200)]
RUNTIME = [(10, 100), (20, 100), (30, 100), (40, 100), (10, 200), (10, 400)]
RUNTIME_SEEDS = [90001, 90002, 90003]
ADV_TARGETS = ['Greedy', 'Greedy-R', 'Weaver-R', 'LP-Greedy', 'LP-Max', 'LP-Greedy+']
ADV_RUNS = [('small', s) for s in range(1, 21)] + [('large', s) for s in range(1, 11)]
ADV_ITERS = 2000


def run(args, env, log):
    cmd = [sys.executable] + args
    t0 = time.time()
    log.write('$ ' + ' '.join(args) + '\n'); log.flush()
    p = subprocess.run(cmd, cwd=HERE, env=env)
    log.write('  -> exit %d, %.0f s\n' % (p.returncode, time.time() - t0)); log.flush()
    if p.returncode != 0:
        print('*** step failed:', ' '.join(args), file=sys.stderr)
    return p.returncode


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--out', default=None, help='results folder (default: results_local, or results_quick with --quick)')
    ap.add_argument('--quick', action='store_true', help='few instances per setting (smoke test)')
    opt = ap.parse_args()
    out = os.path.abspath(os.path.join(HERE, opt.out or ('results_quick' if opt.quick else 'results_local')))
    os.makedirs(out, exist_ok=True)
    env = dict(os.environ, COFLOW_RESULTS=out, PYTHONIOENCODING='utf-8')
    log = open(os.path.join(out, 'run_all.log'), 'a', encoding='utf-8')
    T0 = time.time()
    try:
        import numpy, scipy, platform
        ver = 'Python %s, NumPy %s, SciPy %s, %s' % (platform.python_version(), numpy.__version__, scipy.__version__, platform.platform())
    except Exception as e:
        ver = 'versions unavailable: %s' % e
    print(ver); log.write(ver + '\n'); log.flush()

    groups = [(g, 2 if opt.quick else n) for g, n in GROUPS]
    seeds = RUNTIME_SEEDS[:1] if opt.quick else RUNTIME_SEEDS
    adv = [('small', 1), ('large', 1)] if opt.quick else ADV_RUNS
    iters = 50 if opt.quick else ADV_ITERS

    steps = len(groups) + 3
    k = 0
    for g, n in groups:
        k += 1
        print('\n=== [%d/%d] %s (%d instances per setting) ===' % (k, steps, g, n), flush=True)
        run(['run_exp.py', g, str(n)], env, log)

    k += 1
    print('\n=== [%d/%d] runtime and memory ===' % (k, steps), flush=True)
    done = set()
    p = os.path.join(out, 'runtime.jsonl')
    if os.path.exists(p):
        import json
        for line in open(p, encoding='utf-8'):
            d = json.loads(line)
            done.add((d['N'], d['K'], d['seed']))
    for seed in seeds:
        for N, K in RUNTIME:
            if (N, K, seed) not in done:   # each measurement in a fresh process (peak memory)
                run(['run_exp.py', 'runtime', str(N), str(K), str(seed)], env, log)

    k += 1
    print('\n=== [%d/%d] adversarial search (%d runs) ===' % (k, steps, len(adv) * len(ADV_TARGETS)), flush=True)
    done = set()
    p = os.path.join(out, 'adversary.jsonl')
    if os.path.exists(p):
        import json
        for line in open(p, encoding='utf-8'):
            d = json.loads(line)
            done.add((d['target'], d['seed'], d.get('size', 'small'), d.get('iters')))
    for size, seed in adv:
        for t in ADV_TARGETS:
            if (t, seed, size, iters) not in done:
                run(['adversary.py', t, str(seed), str(iters), size], env, log)
    run(['adversary_ip.py'], env, log)

    k += 1
    print('\n=== [%d/%d] summary, figures and verification ===' % (k, steps), flush=True)
    summ = os.path.join(out, 'summary')
    os.makedirs(summ, exist_ok=True)
    run(['analyze.py', summ], env, log)
    run(['verify.py', os.path.join(summ, 'summary.json'), os.path.join(HERE, 'summary_reference.json'),
         os.path.join(out, 'verify_report.txt')] + (['--quick'] if opt.quick else [])
        + (['--records', os.path.join(HERE, 'results'), out] if os.path.isdir(os.path.join(HERE, 'results')) else []), env, log)
    print('\nAll done in %.1f h. Results: %s' % ((time.time() - T0) / 3600, out))
    print('Report: %s' % os.path.join(out, 'verify_report.txt'))


if __name__ == '__main__':
    main()


==> anc/run_exp.py <==
"""Experiment runner for the revised evaluation (Section VII and Supplement).
Usage: python3 run_exp.py <group> [nrep]
Results are appended as JSON lines to results/<group>.jsonl (resumable)."""
import json, os, sys, time
try:
    import resource
except ImportError:  # Windows
    resource = None
import numpy as np
from simcore import *

RES = os.environ.get('COFLOW_RESULTS', os.path.join(os.path.dirname(os.path.abspath(__file__)), 'results'))
os.makedirs(RES, exist_ok=True)

MIXES = {1: (0, 0, .5, .5), 2: (.25, .25, .25, .25), 3: (0, .5, 0, .5), 4: (.5, 0, .5, 0),
         5: (.41, .29, .09, .21)}

ALGS = ['LP-Max', 'LP-Greedy', 'LP-Match', 'Weaver', 'Weaver-R', 'Greedy', 'Greedy-R']


def stress_instance(seed, scen):
    if scen == 'het':
        return gen_instance(seed, ocs_rate=(10, 1000), eps_rate=(1, 10), delta_rng=(1, 100))
    if scen.startswith('zipf'):
        s = float(scen[4:])
        inst = gen_instance(seed)
        rng = np.random.default_rng(seed + 1)
        N = inst.N
        pz = 1.0 / np.arange(1, N + 1) ** s; pz /= pz.sum()
        src = rng.choice(N, inst.n, p=pz); dst = rng.choice(N, inst.n, p=pz[::-1])
        return Instance(N, src, dst, inst.cof, inst.size, inst.ctype, inst.rate, inst.delta, K=inst.K)
    raise ValueError(scen)


def makespan_instance(seed, N=10, K=100, m=10, phi=0.4, mix=5, delta_scale=1.0,
                      ocs_rate=(150, 300), with_split=True, scen=None):
    if scen is not None:
        inst = stress_instance(seed, scen)
    else:
        inst = gen_instance(seed, N=N, K=K, m=m, phi=phi, mix=MIXES[mix], delta_scale=delta_scale,
                            ocs_rate=ocs_rate)
    out = dict(seed=seed, N=N, K=K, m=m, phi=phi, mix=mix, delta_scale=delta_scale, scen=scen,
               n=inst.n, tau=inst.tau, ctype=inst.ctype.tolist())
    t0 = time.perf_counter()
    r = solve_T_LP(inst)
    out['lp_wall'] = time.perf_counter() - t0
    T = r['T_LP']
    out.update(T_LP=T, phi_all=r['phi_all'], nsolves=r['nsolves'], lp_time=r['lp_time'],
               max_classes=r['max_classes'], max_vars=r['max_vars'])
    x = r['x']
    fns = {'LP-Max': lambda: round_lp_max(inst, x),
           'LP-Greedy': lambda: round_lp_greedy(inst, x),
           'LP-Match': lambda: round_lp_match(inst, x),
           'Weaver': lambda: assign_weaver(inst, False),
           'Weaver-R': lambda: assign_weaver(inst, True),
           'Greedy': lambda: assign_greedy(inst, False),
           'Greedy-R': lambda: assign_greedy(inst, True)}
    for name in ALGS:
        t1 = time.perf_counter(); a = fns[name](); t2 = time.perf_counter()
        mk = schedule_assignment(inst, a); t3 = time.perf_counter()
        out[name] = dict(mk=mk, ratio=mk / T, load=port_loads(inst, a) / T,
                         t_round=t2 - t1, t_sched=t3 - t2)
    if with_split:
        t1 = time.perf_counter()
        mk, st = schedule_split(inst, r['x_all'])
        out['LP-Split'] = dict(mk=mk, ratio=mk / T, ratio_split_lb=mk / r['phi_all'],
                               t_sched=time.perf_counter() - t1, **st)
    return out


def small_instance(seed, kind='hybrid', N=4, K=5):
    ctype = [EPS, EPS, EPS] if kind == 'eps' else [EPS, NAS, AS]
    inst = gen_instance(seed, N=N, K=K, m=3, ctype=ctype)
    out = dict(seed=seed, kind=kind, n=inst.n, tau=inst.tau)
    r = solve_T_LP(inst)
    T = r['T_LP']
    ip, a_ip, opt = solve_ip(inst, time_limit=300)
    out.update(T_LP=T, IP=ip, ip_optimal=bool(opt))
    out['IP-Sched'] = schedule_assignment(inst, a_ip)
    x = r['x']
    for name, a in [('LP-Max', round_lp_max(inst, x)), ('LP-Greedy', round_lp_greedy(inst, x)),
                    ('LP-Match', round_lp_match(inst, x)), ('Weaver', assign_weaver(inst, False)),
                    ('Weaver-R', assign_weaver(inst, True)), ('Greedy', assign_greedy(inst, False)),
                    ('Greedy-R', assign_greedy(inst, True))]:
        out[name] = schedule_assignment(inst, a)
    return out


def weighted_instance(seed, alpha=1.0, wmode='rand', N=10, K=30, m=5):
    inst0 = gen_instance(seed, N=N, K=K, m=m)
    rng = np.random.default_rng(seed + 777)
    w = rng.integers(1, 11, K).astype(float) if wmode == 'rand' else np.ones(K)
    v_all, _ = agg_phi(inst0, np.ones_like(inst0.p, bool))
    if alpha > 0:
        gaps = rng.exponential(alpha * v_all / K, K)
        rel = np.cumsum(gaps) - gaps[0]
    else:
        rel = np.zeros(K)
    inst = Instance(inst0.N, inst0.src, inst0.dst, inst0.cof, inst0.size, inst0.ctype,
                    inst0.rate, inst0.delta, weight=w, release=rel, K=K)
    out = dict(seed=seed, alpha=alpha, wmode=wmode, n=inst.n, tau=inst.tau, K=K, m=m)
    t0 = time.perf_counter()
    base = weighted_baselines(inst)
    out['t_baselines'] = time.perf_counter() - t0
    UB = min(v for v, _ in base.values())
    t0 = time.perf_counter()
    wlp = WeightedLP(inst, UB)
    out['t_build'] = time.perf_counter() - t0
    lb = wlp.solve()
    out.update(LB=lb, t_lp=wlp.solve_time, L=wlp.L, nvars=int(wlp.nv), nrows=int(wlp.A.shape[0]))
    for pr in (True, False):
        t0 = time.perf_counter()
        obj, Ck, info = weighted_lp_group(inst, wlp, prioritize=pr)
        nm = 'LP-Group' if pr else 'LP-Group-plain'
        out[nm] = dict(obj=obj, ratio=obj / lb, t=time.perf_counter() - t0, groups=info['groups'])
    for k, (v, Ck) in base.items():
        out[k] = dict(obj=v, ratio=v / lb)
    out['sum_w'] = float(w.sum())
    return out


def peak_rss_mb():
    """Peak resident memory of this process in MB (Linux/macOS: resource; Windows: psutil if installed)."""
    if resource is not None:
        r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
        return r / 1024.0 / (1024.0 if sys.platform == 'darwin' else 1.0)
    try:
        import psutil
        mi = psutil.Process().memory_info()
        return getattr(mi, 'peak_wset', mi.rss) / 1048576.0
    except Exception:
        return None


def runtime_instance(seed, N, K, m=10):
    """Run one instance and report phase times and peak memory (run in a fresh process)."""
    t0 = time.perf_counter()
    inst = gen_instance(seed, N=N, K=K, m=m)
    tg = time.perf_counter() - t0
    t0 = time.perf_counter(); r = solve_T_LP(inst); tl = time.perf_counter() - t0
    x = r['x']
    out = dict(seed=seed, N=N, K=K, m=m, n=inst.n, t_gen=tg, t_lp=tl, nsolves=r['nsolves'],
               max_classes=r['max_classes'], max_vars=r['max_vars'], T_LP=r['T_LP'])
    for name, fn in [('LP-Max', round_lp_max), ('LP-Greedy', round_lp_greedy), ('LP-Match', round_lp_match)]:
        t0 = time.perf_counter(); a = fn(inst, x); t1 = time.perf_counter()
        mk = schedule_assignment(inst, a); t2 = time.perf_counter()
        out[name] = dict(t_round=t1 - t0, t_sched=t2 - t1, ratio=mk / r['T_LP'])
    for name, fn in [('Greedy', lambda i: assign_greedy(i, False)), ('Greedy-R', lambda i: assign_greedy(i, True)),
                     ('Weaver-R', lambda i: assign_weaver(i, True))]:
        t0 = time.perf_counter(); a = fn(inst); t1 = time.perf_counter()
        mk = schedule_assignment(inst, a); t2 = time.perf_counter()
        out[name] = dict(t_round=t1 - t0, t_sched=t2 - t1, ratio=mk / r['T_LP'])
    out['peak_rss_MB'] = peak_rss_mb()
    return out


def done_keys(path):
    keys = set()
    if os.path.exists(path):
        for line in open(path):
            try:
                d = json.loads(line)
                if 'error' not in d:      # failed instances are run again
                    keys.add(d.get('key'))
            except Exception:
                pass
    return keys


def run_group(group, nrep, reverse=False):
    path = os.path.join(RES, group + '.jsonl')
    done = done_keys(path)
    jobs = []
    if group == 'cores':
        for m in (5, 10, 15, 20, 25):
            for r in range(nrep):
                jobs.append(('m%d_%d' % (m, r), lambda m=m, r=r: makespan_instance(10_000 + 100 * m + r, m=m)))
    elif group == 'mix':
        for mix in (1, 2, 3, 4):
            for r in range(nrep):
                jobs.append(('mix%d_%d' % (mix, r), lambda mix=mix, r=r: makespan_instance(20_000 + 1000 * mix + r, mix=mix)))
    elif group == 'coflows':
        for K in (120, 140, 160, 180, 200):
            for r in range(nrep):
                jobs.append(('K%d_%d' % (K, r), lambda K=K, r=r: makespan_instance(30_000 + 100 * K + r, K=K)))
    elif group == 'phi':
        for phi in (0.5, 0.6, 0.7, 0.8):
            for r in range(nrep):
                jobs.append(('phi%.1f_%d' % (phi, r), lambda phi=phi, r=r: makespan_instance(40_000 + int(phi * 1000) * 10 + r, phi=phi)))
    elif group == 'delta':
        for ds in (0.01, 0.1, 10.0):
            for r in range(nrep):
                jobs.append(('ds%g_%d' % (ds, r), lambda ds=ds, r=r: makespan_instance(50_000 + int(round(np.log10(ds) * 10 + 100)) * 100 + r, delta_scale=ds)))
    elif group == 'stress':
        for sc in ('het', 'zipf1', 'zipf1.5'):
            for r in range(nrep):
                jobs.append(('%s_%d' % (sc, r), lambda sc=sc, r=r: makespan_instance(80_000 + 1000 * ['het', 'zipf1', 'zipf1.5'].index(sc) + r, scen=sc)))
    elif group == 'small':
        for kind in ('eps', 'hybrid'):
            for r in range(nrep):
                jobs.append(('%s_%d' % (kind, r), lambda kind=kind, r=r: small_instance(60_000 + (0 if kind == 'eps' else 5000) + r, kind)))
    elif group == 'weighted':
        settings = [('rand', 0.0), ('rand', 0.5), ('rand', 1.0), ('rand', 2.0), ('equal', 0.0), ('equal', 1.0)]
        for wm, al in settings:
            for r in range(nrep):
                jobs.append(('%s_a%g_%d' % (wm, al, r), lambda wm=wm, al=al, r=r: weighted_instance(70_000 + r, alpha=al, wmode=wm, K=20)))
    else:
        raise SystemExit('unknown group')
    if reverse:
        jobs = jobs[::-1]
    for key, fn in jobs:
        if key in done_keys(path):
            continue
        t0 = time.perf_counter()
        try:
            d = fn()
        except Exception as e:
            d = dict(error=repr(e))
        d['key'] = key
        d['wall'] = time.perf_counter() - t0
        with open(path, 'a') as fh:
            fh.write(json.dumps(d) + '\n')
        print(group, key, '%.1fs' % d['wall'], flush=True)


if __name__ == '__main__':
    if sys.argv[1] == 'runtime':
        N, K, seed = int(sys.argv[2]), int(sys.argv[3]), int(sys.argv[4])
        d = runtime_instance(seed, N, K)
        with open(os.path.join(RES, 'runtime.jsonl'), 'a') as fh:
            fh.write(json.dumps(d) + '\n')
        print(json.dumps(d))
    else:
        run_group(sys.argv[1], int(sys.argv[2]) if len(sys.argv) > 2 else 50,
                  reverse=(len(sys.argv) > 3 and sys.argv[3] == 'rev'))


==> anc/simcore.py <==
"""
Simulation core for "Non-Splitting Coflow Scheduling with Provable Guarantees
in Heterogeneous Parallel Networks" (revised version).

Model (revised):
  * m network cores; each core q is EPS, not-all-stop OCS (NAS) or all-stop OCS (AS),
    with link rate r_q and (for OCS) reconfiguration delay delta_q.
  * every flow (i,j,k) is assigned to exactly one core (non-splitting).
  * circuit reuse is allowed: on an OCS core, all flows of the same port pair (i,j)
    assigned to that core are served by the same circuit, i.e. the per-core
    schedulers work on the aggregated per-pair demand matrix of the core.

Contents:
  * instance generation
  * LP(T) with per-(pair, core) setup variables y, and the exact computation of
    T_LP = min{T : LP(T) feasible} by a breakpoint search (Algorithm 1)
  * rounding variants: LP-Max, LP-Greedy, LP-Match (corrected Algorithm),
    baselines Weaver, Weaver-R (reconfiguration aware), Greedy, LP-Split
  * per-core schedulers: BvN (EPS), Sunflow-style (NAS), Reco-Sin (AS)
  * weighted completion time: interval-indexed LP with y variables,
    grouping/rounding, per-core group scheduling with release-time waiting,
    baselines (SEBF-Greedy, Weaver-SEBF, FIFO-Greedy)
  * exact MILP (min max port load) for small instances
"""
import math
import time
import numpy as np
import scipy.sparse as sp
from scipy.optimize import linprog, milp, LinearConstraint, Bounds
from scipy.sparse.csgraph import maximum_bipartite_matching

EPS, NAS, AS = 0, 1, 2
TOL = 1e-9

PROFILES = [(1, 5, 1, 10), (1, 5, 10, 1000), (5, None, 1, 10), (5, None, 10, 1000)]
DEFAULT_MIX = (0.41, 0.29, 0.09, 0.21)


# --------------------------------------------------------------------------
# Instance
# --------------------------------------------------------------------------
class Instance:
    def __init__(self, N, src, dst, cof, size, ctype, rate, delta,
                 weight=None, release=None, K=None):
        self.N = int(N)
        self.src = np.asarray(src, dtype=np.int64)
        self.dst = np.asarray(dst, dtype=np.int64)
        self.cof = np.asarray(cof, dtype=np.int64)
        self.size = np.asarray(size, dtype=float)
        self.ctype = np.asarray(ctype, dtype=np.int64)
        self.rate = np.asarray(rate, dtype=float)
        self.delta = np.asarray(delta, dtype=float)
        self.n = len(self.src)
        self.m = len(self.ctype)
        self.K = int(K if K is not None else (self.cof.max() + 1 if self.n else 0))
        self.weight = np.ones(self.K) if weight is None else np.asarray(weight, float)
        self.release = np.zeros(self.K) if release is None else np.asarray(release, float)
        # transmission time and processing time (setup + transmission)
        self.tr = self.size[:, None] / self.rate[None, :]
        self.p = self.tr + self.delta[None, :]
        pair = self.src * self.N + self.dst
        uniq, pid = np.unique(pair, return_inverse=True)
        self.pid = pid.astype(np.int64)
        self.npairs = len(uniq)
        self.pair_src = (uniq // self.N).astype(np.int64)
        self.pair_dst = (uniq % self.N).astype(np.int64)
        self.ocs = np.where(self.ctype != EPS)[0]
        self.tau = int(max(np.bincount(self.src, minlength=self.N).max(),
                           np.bincount(self.dst, minlength=self.N).max()))

    def flow_release(self):
        return self.release[self.cof]


def make_cores(rng, m, frac_eps=0.2, phi=0.4, eps_rate=(1, 3), ocs_rate=(150, 300),
               delta_rng=(1, 10), delta_scale=1.0, ctype=None):
    if ctype is None:
        m_e = int(round(frac_eps * m))
        m_n = int(round(phi * m))
        m_a = m - m_e - m_n
        if m_a < 0:
            m_n += m_a
            m_a = 0
        ctype = np.array([EPS] * m_e + [NAS] * m_n + [AS] * m_a, dtype=np.int64)
    ctype = np.asarray(ctype, dtype=np.int64)
    m = len(ctype)
    rate = np.where(ctype == EPS,
                    rng.integers(eps_rate[0], eps_rate[1] + 1, m),
                    rng.integers(ocs_rate[0], ocs_rate[1] + 1, m)).astype(float)
    delta = np.where(ctype == EPS, 0.0,
                     rng.integers(delta_rng[0], delta_rng[1] + 1, m) * delta_scale).astype(float)
    return ctype, rate, delta


def gen_flows(rng, N, K, mix=DEFAULT_MIX):
    src, dst, cof, size = [], [], [], []
    for k in range(K):
        prof = rng.choice(4, p=np.asarray(mix) / np.sum(mix))
        wmin, wmax, lmin, lmax = PROFILES[prof]
        wmax = N if wmax is None else min(wmax, N)
        wmin = min(wmin, wmax)
        w1 = int(rng.integers(wmin, wmax + 1))
        w2 = int(rng.integers(wmin, wmax + 1))
        ins = rng.choice(N, w1, replace=False)
        outs = rng.choice(N, w2, replace=False)
        for i in ins:
            for j in outs:
                src.append(int(i)); dst.append(int(j)); cof.append(k)
                size.append(int(rng.integers(lmin, lmax + 1)))
    return np.array(src), np.array(dst), np.array(cof), np.array(size, float)


def gen_instance(seed, N=10, K=100, m=10, frac_eps=0.2, phi=0.4, mix=DEFAULT_MIX,
                 delta_scale=1.0, ctype=None, eps_rate=(1, 3), ocs_rate=(150, 300),
                 delta_rng=(1, 10)):
    rng = np.random.default_rng(seed)
    ct, rate, delta = make_cores(rng, m, frac_eps, phi, eps_rate, ocs_rate, delta_rng,
                                 delta_scale, ctype)
    src, dst, cof, size = gen_flows(rng, N, K, mix)
    return Instance(N, src, dst, cof, size, ct, rate, delta, K=K)


# --------------------------------------------------------------------------
# LP(T) for the makespan (with circuit-reuse setup variables y)
# --------------------------------------------------------------------------
class MakespanLP:
    """min T s.t. (1a)-(1e), with x restricted to a support mask.
    Variables: x[f,q] (n*m), y[pair, o] (P*mo, o indexes OCS cores), T."""

    def __init__(self, inst):
        self.inst = inst
        n, m, N = inst.n, inst.m, inst.N
        ocs = inst.ocs
        mo = len(ocs)
        P = inst.npairs
        self.nx, self.ny = n * m, P * mo
        self.nv = self.nx + self.ny + 1
        self.iT = self.nv - 1
        omap = -np.ones(m, dtype=np.int64)
        omap[ocs] = np.arange(mo)
        self.omap = omap
        # equality rows: assignment
        r = np.repeat(np.arange(n), m)
        c = np.arange(self.nx)
        self.A_eq = sp.csr_matrix((np.ones(self.nx), (r, c)), shape=(n, self.nv))
        self.b_eq = np.ones(n)
        rows, cols, vals = [], [], []
        f_idx = np.repeat(np.arange(n), m)
        q_idx = np.tile(np.arange(m), n)
        coef = inst.tr.ravel()
        # input port rows (i,q) -> i*m+q ; output port rows -> N*m + j*m + q
        rows.append(inst.src[f_idx] * m + q_idx); cols.append(np.arange(self.nx)); vals.append(coef)
        rows.append(N * m + inst.dst[f_idx] * m + q_idx); cols.append(np.arange(self.nx)); vals.append(coef)
        if mo > 0:
            pp = np.repeat(np.arange(P), mo)
            oo = np.tile(np.arange(mo), P)
            qq = ocs[oo]
            ycol = self.nx + pp * mo + oo
            dv = inst.delta[qq]
            rows.append(inst.pair_src[pp] * m + qq); cols.append(ycol); vals.append(dv)
            rows.append(N * m + inst.pair_dst[pp] * m + qq); cols.append(ycol); vals.append(dv)
        # -T in every port row
        rows.append(np.arange(2 * N * m)); cols.append(np.full(2 * N * m, self.iT)); vals.append(-np.ones(2 * N * m))
        nport = 2 * N * m
        # coupling rows: x[f,q] - y[pid(f), o(q)] <= 0 for OCS q
        if mo > 0:
            ff = np.repeat(np.arange(n), mo)
            oo = np.tile(np.arange(mo), n)
            qq = ocs[oo]
            rid = nport + np.arange(n * mo)
            rows.append(rid); cols.append(ff * m + qq); vals.append(np.ones(n * mo))
            rows.append(rid); cols.append(self.nx + inst.pid[ff] * mo + oo); vals.append(-np.ones(n * mo))
            nrow = nport + n * mo
        else:
            nrow = nport
        self.A_ub = sp.csr_matrix((np.concatenate(vals), (np.concatenate(rows), np.concatenate(cols))),
                                  shape=(nrow, self.nv))
        self.b_ub = np.zeros(nrow)
        self.c = np.zeros(self.nv)
        self.c[self.iT] = 1.0
        self.nsolves = 0
        self.solve_time = 0.0

    def phi(self, mask):
        """Optimal value of min T over support `mask` (n x m bool). Returns (val, x, y)."""
        inst = self.inst
        if not mask.any(axis=1).all():
            return math.inf, None, None
        lb = np.zeros(self.nv)
        ub = np.ones(self.nv)
        ub[:self.nx] = mask.ravel().astype(float)
        ub[self.iT] = np.inf
        t0 = time.perf_counter()
        res = linprog(self.c, A_ub=self.A_ub, b_ub=self.b_ub, A_eq=self.A_eq, b_eq=self.b_eq,
                      bounds=np.column_stack([lb, ub]), method='highs')
        self.solve_time += time.perf_counter() - t0
        self.nsolves += 1
        if res.status != 0:
            return math.inf, None, None
        x = res.x[:self.nx].reshape(inst.n, inst.m)
        y = res.x[self.nx:self.nx + self.ny]
        return float(res.x[self.iT]), x, y


LP_METHOD = 'highs-ipm'   # makespan LP; the adversarial search sets 'highs-ds' (vertex solutions, reproducible)


def agg_phi(inst, mask, method=None, stats=None):
    method = method or LP_METHOD
    """min T over support mask using the class-aggregated LP (flows of the same pair
    with the same allowed core set share one distribution; exact by symmetrization)."""
    n, m, N = inst.n, inst.m, inst.N
    if not mask.any(axis=1).all():
        return math.inf, None
    bits = (mask.astype(np.int64) * (1 << np.arange(m, dtype=np.int64))).sum(axis=1)
    key = inst.pid.astype(np.int64) * (1 << m) + bits
    uniq, cls = np.unique(key, return_inverse=True)
    C = len(uniq)
    Dc = np.bincount(cls, weights=inst.size, minlength=C)
    pc = (uniq >> m).astype(np.int64)
    allow = ((uniq[:, None] >> np.arange(m)) & 1).astype(bool)
    csrc = inst.pair_src[pc]; cdst = inst.pair_dst[pc]
    ocs = inst.ocs; mo = len(ocs); P = inst.npairs
    omap = -np.ones(m, dtype=np.int64); omap[ocs] = np.arange(mo)
    cc, qq = np.nonzero(allow)
    nx = len(cc); ny = P * mo; nv = nx + ny + 1; iT = nv - 1
    A_eq = sp.csr_matrix((np.ones(nx), (cc, np.arange(nx))), shape=(C, nv))
    rows, cols, vals = [], [], []
    coef = Dc[cc] / inst.rate[qq]
    rows += [csrc[cc] * m + qq, N * m + cdst[cc] * m + qq]; cols += [np.arange(nx)] * 2; vals += [coef, coef]
    if mo:
        pp = np.repeat(np.arange(P), mo); oo = np.tile(np.arange(mo), P); q2 = ocs[oo]
        yc = nx + pp * mo + oo; dv = inst.delta[q2]
        rows += [inst.pair_src[pp] * m + q2, N * m + inst.pair_dst[pp] * m + q2]; cols += [yc, yc]; vals += [dv, dv]
    rows.append(np.arange(2 * N * m)); cols.append(np.full(2 * N * m, iT)); vals.append(-np.ones(2 * N * m))
    nport = 2 * N * m
    sel = omap[qq] >= 0
    k = sel.sum()
    rid = nport + np.arange(k)
    rows += [rid, rid]; cols += [np.where(sel)[0], nx + pc[cc[sel]] * mo + omap[qq[sel]]]; vals += [np.ones(k), -np.ones(k)]
    A_ub = sp.csr_matrix((np.concatenate(vals), (np.concatenate(rows), np.concatenate(cols))), shape=(nport + k, nv))
    c = np.zeros(nv); c[iT] = 1
    ub = np.ones(nv); ub[iT] = np.inf
    t0 = time.perf_counter()
    res = linprog(c, A_ub=A_ub, b_ub=np.zeros(nport + k), A_eq=A_eq, b_eq=np.ones(C),
                  bounds=np.column_stack([np.zeros(nv), ub]), method=method)
    if stats is not None:
        stats['nsolves'] = stats.get('nsolves', 0) + 1
        stats['lp_time'] = stats.get('lp_time', 0.0) + time.perf_counter() - t0
        stats['max_classes'] = max(stats.get('max_classes', 0), C)
        stats['max_vars'] = max(stats.get('max_vars', 0), nv)
    if res.status != 0:
        return math.inf, None
    xc = np.zeros((C, m)); xc[cc, qq] = res.x[:nx]
    return float(res.x[iT]), xc[cls]


def solve_T_LP(inst):
    """Exact T_LP = min{T : LP(T) feasible} (Algorithm 1, breakpoint search), using the
    class-aggregated LP (flows of the same pair with the same admissible core set share one
    fractional distribution; this is without loss of optimality by symmetrization).
    Returns dict with T_LP, x (n x m, feasible for LP(T_LP)), phi_all (= min T of the LP
    without the admissibility constraint, a lower bound for splittable schedules), x_all."""
    st = {}
    p = inst.p
    vals = np.unique(p)
    s_ = len(vals)
    full = np.ones_like(p, dtype=bool)
    phi_all, x_all = agg_phi(inst, full, stats=st)
    cache = {}

    def ok(a):
        if a not in cache:
            cache[a] = agg_phi(inst, p <= vals[a] + 1e-12, stats=st)
        return cache[a][0] <= vals[a] * (1 + 1e-9) + 1e-12

    if phi_all > vals[-1]:
        T_star, x_star = phi_all, x_all
    else:
        cache[s_ - 1] = (phi_all, x_all)
        lbv = max(phi_all, float(p.min(axis=1).max()))
        a0 = min(int(np.searchsorted(vals, lbv - 1e-12, side='left')), s_ - 1)
        lo, hi = a0, s_ - 1
        if not ok(lo):
            # T_LP <= Phi(S_{a0}): restrict the search to breakpoints below that value
            hi = min(int(np.searchsorted(vals, cache[lo][0] - 1e-12, side='left')), s_ - 1)
            lo = lo + 1
            while lo < hi:
                mid = (lo + hi) // 2
                if ok(mid):
                    hi = mid
                else:
                    lo = mid + 1
        a_star = lo
        if not ok(a_star):
            a_star = s_ - 1
        T_star, x_star = vals[a_star], cache[a_star][1]
        if a_star > 0:
            prev = cache.get(a_star - 1)
            if prev is None:
                prev = agg_phi(inst, p <= vals[a_star - 1] + 1e-12, stats=st)
                cache[a_star - 1] = prev
            if prev[0] < T_star:
                T_star, x_star = prev[0], prev[1]
    return dict(T_LP=float(T_star), x=x_star, phi_all=float(phi_all), x_all=x_all,
                nsolves=st.get('nsolves', 0), lp_time=st.get('lp_time', 0.0),
                max_classes=st.get('max_classes', 0), max_vars=st.get('max_vars', 0))


# --------------------------------------------------------------------------
# Rounding / assignment rules  (return core index per flow, int array of length n)
# --------------------------------------------------------------------------
def round_lp_max(inst, x):
    mx = x.max(axis=1, keepdims=True)
    cand = x >= mx - 1e-9
    pp = np.where(cand, inst.p, np.inf)
    return pp.argmin(axis=1)


def _greedy_assign(inst, allowed=None, order=None, delay_aware=True):
    """Greedy: each flow (in non-increasing size) goes to the allowed core minimizing
    max(I_iq, O_jq) + increment, increment = tr + delta*[pair new on core]
    (delay_aware=False: increment = tr, i.e. reconfiguration delays are ignored)."""
    n, m, N = inst.n, inst.m, inst.N
    I = np.zeros((N, m)); O = np.zeros((N, m))
    used = np.zeros((inst.npairs, m), dtype=bool)
    assign = np.empty(n, dtype=np.int64)
    if order is None:
        order = np.lexsort((np.arange(n), -inst.size))
    for f in order:
        i, j, pidf = inst.src[f], inst.dst[f], inst.pid[f]
        inc = inst.tr[f] + (inst.delta * (~used[pidf]) if delay_aware else 0.0)
        L = np.maximum(I[i], O[j]) + inc
        if allowed is not None:
            L = np.where(allowed[f], L, np.inf)
        q = int(np.argmin(L))
        assign[f] = q
        I[i, q] += inc[q]; O[j, q] += inc[q]
        used[pidf, q] = True
    return assign


def round_lp_greedy(inst, x):
    """LP-Greedy (revised): greedy choice restricted to the heavy cores of each flow,
    H_f = {q : x_fq >= 1/m}; inherits the guarantee of LP-Max."""
    return _greedy_assign(inst, allowed=x >= 1.0 / inst.m - 1e-9)


def round_lp_greedy_support(inst, x):
    """Greedy restricted to the LP support (x_fq > 0), as in the first submission."""
    return _greedy_assign(inst, allowed=x > 1e-9)


def assign_greedy(inst, delay_aware=False):
    """Greedy (data-only, as in the first submission) or Greedy-R (delay_aware=True)."""
    return _greedy_assign(inst, allowed=None, delay_aware=delay_aware)


def round_lp_match(inst, x, return_stats=False):
    """Corrected matching-based rounding (Algorithm in Supplement):
    per input port i, slots u_{iqr}; flows in non-increasing size; overflow update
    x'(u_{iq,r+1}) = x_{ijkq} - (1 - x'(u_{iqr})); then a matching saturating all flows."""
    n, m, N = inst.n, inst.m, inst.N
    assign = np.full(n, -1, dtype=np.int64)
    for i in range(N):
        Fi = np.where(inst.src == i)[0]
        if len(Fi) == 0:
            continue
        Fi = Fi[np.lexsort((Fi, -inst.size[Fi]))]
        xi = x[Fi]
        cnt = np.ceil(xi.sum(axis=0) - 1e-7).astype(int)
        cnt = np.maximum(cnt, 0)
        base = np.concatenate([[0], np.cumsum(cnt)])
        nslots = int(base[-1])
        slot_core = np.repeat(np.arange(m), cnt)
        er, ec = [], []
        ptr = np.zeros(m, dtype=np.int64)
        load = np.zeros(m)
        for a in range(len(Fi)):
            for q in range(m):
                v = xi[a, q]
                if v <= 1e-9:
                    continue
                r = min(ptr[q], cnt[q] - 1)
                if load[q] + v <= 1 + 1e-9:
                    er.append(a); ec.append(base[q] + r)
                    load[q] += v
                    if load[q] >= 1 - 1e-9 and ptr[q] < cnt[q] - 1:
                        ptr[q] += 1; load[q] = 0.0
                else:
                    r2 = min(r + 1, cnt[q] - 1)
                    er.append(a); ec.append(base[q] + r)
                    er.append(a); ec.append(base[q] + r2)
                    load[q] = v - (1 - load[q])   # corrected overflow update
                    ptr[q] = r2
        G = sp.csr_matrix((np.ones(len(er)), (er, ec)), shape=(len(Fi), nslots))
        match = maximum_bipartite_matching(G, perm_type='column')
        if (match < 0).any():
            raise RuntimeError("LP-Match: no saturating matching found")
        assign[Fi] = slot_core[match]
    return assign


def assign_weaver(inst, reconfig_aware=False, flows=None):
    """Weaver (Huang et al., IPDPS'20) traffic assignment.
    Flows in non-increasing size.  A flow is critical if adding it to some core increases
    that core's bottleneck; a critical flow goes to the core minimizing its new bottleneck
    (divided by the rate), a non-critical flow to the core with the smallest busy ratio
    max(load_in, load_out)/rate, with the loads including the flow (line 7 of Algorithm 1 in [Huang2020]).  The original Weaver is data based and ignores
    reconfiguration; Weaver-R uses time-based loads that include circuit setups."""
    N, m = inst.N, inst.m
    if flows is None:
        flows = np.arange(inst.n)
    flows = np.asarray(flows)
    order = flows[np.lexsort((flows, -inst.size[flows]))]
    R = np.zeros((m, N)); C = np.zeros((m, N)); B = np.zeros(m)
    used = np.zeros((inst.npairs, m), dtype=bool)
    assign = {}
    for f in order:
        i, j, pidf = inst.src[f], inst.dst[f], inst.pid[f]
        if reconfig_aware:
            inc = inst.tr[f] + inst.delta * (~used[pidf])
            newB = np.maximum(B, np.maximum(R[:, i] + inc, C[:, j] + inc))
            crit = (newB > B + 1e-12).any()
            if crit:
                q = int(np.argmin(newB))
            else:
                q = int(np.argmin(np.maximum(R[:, i], C[:, j]) + inc))
            R[q, i] += inc[q]; C[q, j] += inc[q]
            B[q] = max(B[q], R[q, i], C[q, j])
        else:
            d = inst.size[f]
            newB = np.maximum(B, np.maximum(R[:, i] + d, C[:, j] + d))
            crit = (newB > B + 1e-12).any()
            if crit:
                q = int(np.argmin(newB / inst.rate))
            else:
                q = int(np.argmin((np.maximum(R[:, i], C[:, j]) + d) / inst.rate))
            R[q, i] += d; C[q, j] += d
            B[q] = max(B[q], R[q, i], C[q, j])
        used[pidf, q] = True
        assign[int(f)] = q
    out = np.array([assign[int(f)] for f in flows], dtype=np.int64)
    return out


# --------------------------------------------------------------------------
# Per-core schedulers (operate on the aggregated per-pair demand in time units)
# --------------------------------------------------------------------------
def _perfect_matching(support):
    G = sp.csr_matrix(support.astype(np.int8))
    mt = maximum_bipartite_matching(G, perm_type='column')
    if (mt < 0).any():
        raise RuntimeError("no perfect matching")
    return mt


def _stuff(A, rho, integer=False):
    """Augment nonnegative matrix A so that all row and column sums equal rho."""
    A = A.copy()
    N = A.shape[0]
    rs = A.sum(axis=1); cs = A.sum(axis=0)
    i = j = 0
    while i < N and j < N:
        di = rho - rs[i]; dj = rho - cs[j]
        if di <= (0 if integer else 1e-12 * max(rho, 1)):
            i += 1; continue
        if dj <= (0 if integer else 1e-12 * max(rho, 1)):
            j += 1; continue
        a = min(di, dj)
        A[i, j] += a; rs[i] += a; cs[j] += a
    return A


def sched_bvn(Dt, order_key=None):
    """EPS core: Birkhoff-von Neumann decomposition (Appendix, corrected loop:
    decompose while the augmented matrix is nonzero).  Returns (makespan, windows),
    windows[(i,j)] = list of (start, end) intervals in which pair (i,j) transmits.
    If order_key (N x N, smaller = more urgent) is given, the permutation matrices are
    executed in non-decreasing order of the most urgent pair they serve (does not change
    the length rho of the schedule)."""
    N = Dt.shape[0]
    rho = max(Dt.sum(axis=1).max(), Dt.sum(axis=0).max()) if Dt.size else 0.0
    if rho <= 0:
        return 0.0, {}
    eps = 1e-10 * rho
    A = _stuff(Dt, rho)
    rows = np.arange(N)
    steps = []
    it = 0
    while A.max() > eps:
        it += 1
        mt = _perfect_matching(A > eps)
        c = A[rows, mt].min()
        steps.append((mt.copy(), c))
        A[rows, mt] -= c
        A[A <= eps] = 0.0
        if it > N * N + 5:
            break
    if order_key is not None:
        keys = [min([order_key[i, mt[i]] for i in rows if Dt[i, mt[i]] > 0] or [np.inf]) for mt, c in steps]
        steps = [steps[a] for a in np.argsort(keys, kind='stable')]
    real = Dt.copy()
    t = 0.0
    win = {}
    for mt, c in steps:
        for i in rows:
            j = mt[i]
            amt = min(real[i, j], c)
            if amt > eps:
                real[i, j] -= amt
                win.setdefault((int(i), int(j)), []).append((t, t + amt))
        t += c
    mk = max(w[-1][1] for w in win.values()) if win else 0.0
    return mk, win


def sched_sunflow(Dt, delta, order_key=None):
    """Not-all-stop OCS core: Sunflow-style non-preemptive, work-conserving circuit
    scheduling: each port pair is served by one circuit (setup delta, then its whole
    aggregated demand); whenever both endpoints are idle a pending pair is served
    (largest demand first, or most urgent first if order_key is given).
    Guarantees that pair (i,j) completes by T_i + T_j."""
    N = Dt.shape[0]
    ii, jj = np.nonzero(Dt > 0)
    if len(ii) == 0:
        return 0.0, {}
    L = delta + Dt[ii, jj]
    if order_key is None:
        order = np.argsort(-L, kind='stable')
    else:
        order = np.lexsort((-L, order_key[ii, jj]))
    pending = [int(a) for a in order]
    fin = np.zeros(N); fout = np.zeros(N)
    t = 0.0
    win = {}
    while pending:
        rest = []
        for a in pending:
            i, j = ii[a], jj[a]
            if fin[i] <= t + 1e-12 and fout[j] <= t + 1e-12:
                e = t + L[a]
                fin[i] = e; fout[j] = e
                win[(int(i), int(j))] = [(t + delta, e)]
            else:
                rest.append(a)
        pending = rest
        if pending:
            cand = np.concatenate([fin[fin > t + 1e-12], fout[fout > t + 1e-12]])
            t = cand.min()
    return max(w[-1][1] for w in win.values()), win


def sched_recosin(Dt, delta, order_key=None):
    """All-stop OCS core: Reco-Sin (Tan et al., ToN'21): regularize every nonzero entry
    up to a multiple of delta, stuff to a regular matrix, decompose into permutation
    matrices with integer multiplicities c; every permutation with real demand becomes one
    configuration (global reconfiguration delta, then hold for at most c*delta).
    Makespan < 2(rho/r + tau_q*delta).  order_key reorders configurations by urgency."""
    N = Dt.shape[0]
    if (Dt > 0).sum() == 0:
        return 0.0, {}
    M = np.where(Dt > 0, np.ceil(Dt / delta - 1e-9), 0).astype(np.int64)
    M[(Dt > 0) & (M == 0)] = 1
    rho_p = int(max(M.sum(axis=1).max(), M.sum(axis=0).max()))
    S = _stuff(M.astype(np.int64), rho_p, integer=True).astype(np.int64)
    rows = np.arange(N)
    steps = []
    while S.max() > 0:
        mt = _perfect_matching(S > 0)
        c = int(S[rows, mt].min())
        steps.append((mt.copy(), c))
        S[rows, mt] -= c
    if order_key is not None:
        keys = [min([order_key[i, mt[i]] for i in rows if Dt[i, mt[i]] > 0] or [np.inf]) for mt, c in steps]
        steps = [steps[a] for a in np.argsort(keys, kind='stable')]
    real = Dt.copy()
    t = 0.0
    win = {}
    for mt, c in steps:
        amt = np.minimum(real[rows, mt], c * delta)
        amt[amt <= 1e-12] = 0.0
        dur = amt.max()
        if dur <= 1e-12:
            continue
        t += delta                       # all-stop reconfiguration
        for i in rows:
            if amt[i] > 0:
                j = mt[i]
                real[i, j] -= amt[i]
                win.setdefault((int(i), int(j)), []).append((t, t + amt[i]))
        t += dur
    mk = max(w[-1][1] for w in win.values()) if win else 0.0
    return mk, win


def core_schedule(ctype, Dt, delta, order_key=None):
    if ctype == EPS:
        return sched_bvn(Dt, order_key)
    if ctype == NAS:
        return sched_sunflow(Dt, delta, order_key)
    return sched_recosin(Dt, delta, order_key)


def fill_windows(inst, flows, q, win, prio=None):
    """Completion time of every flow when the flows of a pair share the pair's circuit
    windows, served in order of `prio` (smaller first; ties by index)."""
    comp = {}
    if prio is None:
        prio = np.zeros(inst.n)
    groups = {}
    for f in flows:
        groups.setdefault((int(inst.src[f]), int(inst.dst[f])), []).append(int(f))
    for key, fl in groups.items():
        fl.sort(key=lambda f: (prio[f], f))
        ws = win[key]
        wi = 0
        cur = ws[0][0]
        for f in fl:
            need = inst.tr[f, q]
            while True:
                s0, e0 = ws[wi]
                if cur < s0:
                    cur = s0
                avail = e0 - cur
                if need <= avail + 1e-9 * max(1.0, e0):
                    cur = min(cur + need, e0) if need <= avail else e0
                    comp[f] = cur
                    break
                need -= max(avail, 0.0)
                if wi == len(ws) - 1:
                    cur = e0
                    comp[f] = e0
                    break
                wi += 1
                cur = ws[wi][0]
    return comp


def aggregate(inst, flows, q, frac=None):
    """Aggregated per-pair demand (time units) of `flows` on core q."""
    N = inst.N
    D = np.zeros((N, N))
    if len(flows):
        w = inst.tr[flows, q] if frac is None else inst.tr[flows, q] * frac
        np.add.at(D, (inst.src[flows], inst.dst[flows]), w)
    return D


def schedule_assignment(inst, assign):
    """Makespan of the schedule obtained by applying the per-core schedulers to `assign`."""
    mk = 0.0
    loads = []
    for q in range(inst.m):
        fl = np.where(assign == q)[0]
        if len(fl) == 0:
            continue
        D = aggregate(inst, fl, q)
        t, _ = core_schedule(inst.ctype[q], D, inst.delta[q])
        mk = max(mk, t)
    return mk


def port_loads(inst, assign):
    """Max post-rounding port load (data + one setup per distinct pair) over ports/cores."""
    N, m = inst.N, inst.m
    best = 0.0
    for q in range(m):
        fl = np.where(assign == q)[0]
        if len(fl) == 0:
            continue
        D = aggregate(inst, fl, q)
        nz = D > 0
        rowl = D.sum(axis=1) + inst.delta[q] * nz.sum(axis=1)
        coll = D.sum(axis=0) + inst.delta[q] * nz.sum(axis=0)
        best = max(best, rowl.max(), coll.max())
    return best


def schedule_split(inst, x, thr=1e-6):
    """LP-Split: every flow is split according to the fractional x (subflow d*x_q on core q),
    subflows are scheduled by the same per-core schedulers. Returns makespan and stats."""
    xs = np.where(x > thr, x, 0.0)
    xs = xs / xs.sum(axis=1, keepdims=True)
    mk = 0.0
    finish = np.zeros((inst.n, inst.m))
    for q in range(inst.m):
        fl = np.where(xs[:, q] > 0)[0]
        if len(fl) == 0:
            continue
        D = aggregate(inst, fl, q, frac=xs[fl, q])
        t, win = core_schedule(inst.ctype[q], D, inst.delta[q])
        mk = max(mk, t)
        for f in fl:
            finish[f, q] = win[(int(inst.src[f]), int(inst.dst[f]))][-1][1]
    nsub = (xs > 0).sum(axis=1)
    split = nsub > 1
    # resequencing exposure: spread of subflow completion times of a split flow
    spread = []
    for f in np.where(split)[0]:
        ts = finish[f][xs[f] > 0]
        spread.append(ts.max() - ts.min())
    return mk, dict(frac_split=float(split.mean()),
                    avg_subflows=float(nsub[split].mean()) if split.any() else 1.0,
                    frac_data_split=float(inst.size[split].sum() / inst.size.sum()),
                    mean_spread=float(np.mean(spread)) if spread else 0.0)


# --------------------------------------------------------------------------
# Exact MILP: min over integral assignments of the max port load (lower bound on OPT;
# equal to OPT when all cores are EPS)
# --------------------------------------------------------------------------
def solve_ip(inst, time_limit=120):
    lp = MakespanLP(inst)
    nv = lp.nv
    integrality = np.zeros(nv)
    integrality[:lp.nx] = 1
    lb = np.zeros(nv); ub = np.ones(nv); ub[lp.iT] = np.inf
    cons = [LinearConstraint(lp.A_eq, lp.b_eq, lp.b_eq),
            LinearConstraint(lp.A_ub, -np.inf, lp.b_ub)]
    res = milp(lp.c, constraints=cons, integrality=integrality, bounds=Bounds(lb, ub),
               options=dict(time_limit=time_limit, mip_rel_gap=1e-6))
    if res.x is None:
        return math.inf, None, False
    x = res.x[:lp.nx].reshape(inst.n, inst.m)
    assign = x.argmax(axis=1)
    optimal = (res.status == 0)
    return float(res.fun), assign, optimal


# --------------------------------------------------------------------------
# Weighted coflow completion time
# --------------------------------------------------------------------------
def _block_schedule_per_core(inst, assign, prio_order):
    """Baseline scheduling: on every core, coflow blocks are processed one at a time
    (non-idling priority list among released coflows); each block is scheduled by the
    per-core scheduler. Returns coflow completion times."""
    K = inst.K
    Cf = np.zeros(inst.n)
    rank = np.empty(K, dtype=np.int64)
    rank[np.asarray(prio_order)] = np.arange(K)
    for q in range(inst.m):
        fl_q = np.where(assign == q)[0]
        if len(fl_q) == 0:
            continue
        ks = np.unique(inst.cof[fl_q])
        blocks = {int(k): fl_q[inst.cof[fl_q] == k] for k in ks}
        remaining = set(blocks)
        t = 0.0
        while remaining:
            rel = [k for k in remaining if inst.release[k] <= t + 1e-12]
            if not rel:
                t = min(inst.release[k] for k in remaining)
                continue
            k = min(rel, key=lambda kk: rank[kk])
            fl = blocks[k]
            D = aggregate(inst, fl, q)
            mk, win = core_schedule(inst.ctype[q], D, inst.delta[q])
            for f in fl:
                Cf[f] = t + win[(int(inst.src[f]), int(inst.dst[f]))][-1][1]
            t += mk
            remaining.remove(k)
    Ck = np.zeros(K)
    np.maximum.at(Ck, inst.cof, Cf)
    return Ck


def coflow_bottleneck_alone(inst, k, assign_k, with_delta=True):
    fl = np.where(inst.cof == k)[0]
    best = 0.0
    for q in np.unique(assign_k):
        sel = fl[assign_k == q]
        D = aggregate(inst, sel, q)
        nz = D > 0
        dq = inst.delta[q] if with_delta else 0.0
        best = max(best, (D.sum(1) + dq * nz.sum(1)).max(),
                   (D.sum(0) + dq * nz.sum(0)).max())
    return best


def weighted_baselines(inst):
    """Returns dict name -> (objective, Ck).  Suffix -R: delay-aware greedy assignment
    and delay-aware bottleneck; without suffix: data-only (reconfiguration delays ignored
    when assigning and ordering, but paid in the schedule)."""
    K = inst.K
    out = {}
    w = inst.weight
    a_weaver = np.empty(inst.n, dtype=np.int64)
    G_w = np.zeros(K)
    for k in range(K):
        fl = np.where(inst.cof == k)[0]
        aw = assign_weaver(inst, reconfig_aware=False, flows=fl)
        a_weaver[fl] = aw
        G_w[k] = coflow_bottleneck_alone(inst, k, aw, with_delta=False)
    for aware, suf in ((False, ''), (True, '-R')):
        a_g = np.empty(inst.n, dtype=np.int64)
        G_g = np.zeros(K)
        for k in range(K):
            fl = np.where(inst.cof == k)[0]
            order = fl[np.lexsort((fl, -inst.size[fl]))]
            a_g[order] = _greedy_assign_subset(inst, order, delay_aware=aware)
            G_g[k] = coflow_bottleneck_alone(inst, k, a_g[fl], with_delta=aware)
        prio = np.argsort(-(w / np.maximum(G_g, 1e-12)), kind='stable')
        Ck = _block_schedule_per_core(inst, a_g, prio)
        out['SEBF-Greedy' + suf] = (float((w * Ck).sum()), Ck)
        prio_fifo = np.lexsort((np.arange(K), inst.release))
        Ck = _block_schedule_per_core(inst, a_g, prio_fifo)
        out['FIFO-Greedy' + suf] = (float((w * Ck).sum()), Ck)
    prio_w = np.argsort(-(w / np.maximum(G_w, 1e-12)), kind='stable')
    Ck = _block_schedule_per_core(inst, a_weaver, prio_w)
    out['Weaver-SEBF'] = (float((w * Ck).sum()), Ck)
    return out


def _greedy_assign_subset(inst, order, delay_aware=True):
    m, N = inst.m, inst.N
    I = np.zeros((N, m)); O = np.zeros((N, m))
    used = {}
    res = np.empty(len(order), dtype=np.int64)
    for a, f in enumerate(order):
        i, j, pidf = inst.src[f], inst.dst[f], inst.pid[f]
        u = used.get(pidf)
        if u is None:
            u = np.zeros(m, dtype=bool); used[pidf] = u
        inc = inst.tr[f] + (inst.delta * (~u) if delay_aware else 0.0)
        L = np.maximum(I[i], O[j]) + inc
        q = int(np.argmin(L))
        res[a] = q
        I[i, q] += inc[q]; O[j, q] += inc[q]
        u[q] = True
    return res


class WeightedLP:
    """Interval-indexed LP (4) with circuit-reuse setup variables (revised).
    Time is normalized so that min_{f,q} d_f/r_q = 1; t_0 = 1, t_l = 2^l, I_1 = [1,2],
    I_l = (2^{l-1}, 2^l].  x[f,q,l] is allowed iff e_{fq} <= t_l and t_{l-1} < UB/w_k,
    where e_{fq} = max(r_k, delta_q) + d_f/r_q is the earliest completion of f on q."""

    def __init__(self, inst, UB):
        self.inst = inst
        n, m, N, K = inst.n, inst.m, inst.N, inst.K
        s = 1.0 / inst.tr.min()
        self.scale = s
        tr = inst.tr * s
        dl = inst.delta * s
        rel = inst.release * s
        UBs = UB * s
        wmin = inst.weight.min()
        L = int(math.ceil(math.log2(max(UBs / wmin, 2.0)))) + 1
        self.L = L
        t = 2.0 ** np.arange(L + 1)   # t[0]=1 ... t[L]
        self.t = t
        relf = rel[inst.cof]
        e = np.maximum(relf[:, None], dl[None, :]) + tr      # earliest completion on q
        self.e = e
        # first allowed interval index l_lo (1..L): smallest l with e <= t_l
        llo = np.ceil(np.log2(np.maximum(e, 1.0)) - 1e-12).astype(np.int64)
        llo = np.maximum(llo, 1)
        # last allowed interval l_hi for coflow k: largest l with t_{l-1} < UB/w_k
        hk = UBs / inst.weight
        lhi_k = np.floor(np.log2(np.maximum(hk, 1.0)) - 1e-12).astype(np.int64) + 1
        lhi_k = np.clip(lhi_k, 1, L)
        lhi = lhi_k[inst.cof]
        self.llo, self.lhi = llo, lhi
        # variable indexing
        ocs = inst.ocs; mo = len(ocs)
        omap = -np.ones(m, dtype=np.int64); omap[ocs] = np.arange(mo)
        xidx = {}; zidx = {}
        nv = 0
        fq_list = []
        for f in range(n):
            for q in range(m):
                lo = llo[f, q]; hi = lhi[f]
                if lo > hi:
                    continue
                fq_list.append((f, q, lo, hi))
        # x vars for l in [lo,hi], z vars for l in [lo, L]
        xs_start = []; zs_start = []
        for (f, q, lo, hi) in fq_list:
            xs_start.append(nv); nv += hi - lo + 1
            zs_start.append(nv); nv += L - lo + 1
        # y vars: (pair, o, l) for l in 1..L
        P = inst.npairs
        y0 = nv; nv += P * mo * L
        c0 = nv; nv += n          # C_f
        k0 = nv; nv += K          # C_k
        self.nv = nv
        self.fq_list = fq_list; self.xs_start = xs_start; self.zs_start = zs_start
        self.y0, self.c0, self.k0, self.mo, self.omap = y0, c0, k0, mo, omap
        rows, cols, vals = [], [], []
        b_lo, b_hi = [], []
        r = 0
        def add_row(cs, vs, lo_, hi_):
            nonlocal r
            rows.extend([r] * len(cs)); cols.extend(cs); vals.extend(vs)
            b_lo.append(lo_); b_hi.append(hi_); r += 1
        port_terms = {}
        assign_terms = {f: [] for f in range(n)}
        bprime = {f: [] for f in range(n)}
        eterm = {f: [] for f in range(n)}
        for idx, (f, q, lo, hi) in enumerate(fq_list):
            xs = xs_start[idx]; zs = zs_start[idx]
            for l in range(lo, L + 1):
                zc = zs + (l - lo)
                cs = [zc]; vs = [1.0]
                if l <= hi:
                    cs.append(xs + (l - lo)); vs.append(-1.0)
                    eterm[f].append((xs + (l - lo), t[l - 1]))
                if l > lo:
                    cs.append(zc - 1); vs.append(-1.0)
                add_row(cs, vs, 0.0, 0.0)          # z_l = z_{l-1} + x_l
                # port terms
                port_terms.setdefault(('i', inst.src[f], q, l), []).append((zc, tr[f, q]))
                port_terms.setdefault(('o', inst.dst[f], q, l), []).append((zc, tr[f, q]))
                if omap[q] >= 0:
                    yc = y0 + (inst.pid[f] * mo + omap[q]) * L + (l - 1)
                    add_row([zc, yc], [1.0, -1.0], -np.inf, 0.0)   # z <= y
            zL = zs + (L - lo)
            assign_terms[f].append(zL)
            bprime[f].append((zL, e[f, q]))
        # y terms in port rows
        for pidx in range(P):
            for o in range(mo):
                q = ocs[o]
                for l in range(1, L + 1):
                    yc = y0 + (pidx * mo + o) * L + (l - 1)
                    port_terms.setdefault(('i', inst.pair_src[pidx], q, l), []).append((yc, dl[q]))
                    port_terms.setdefault(('o', inst.pair_dst[pidx], q, l), []).append((yc, dl[q]))
        for key, terms in port_terms.items():
            l = key[3]
            add_row([a for a, _ in terms], [b for _, b in terms], -np.inf, t[l])
        for f in range(n):
            add_row(assign_terms[f], [1.0] * len(assign_terms[f]), 1.0, 1.0)
            cs = [a for a, _ in bprime[f]] + [c0 + f]
            vs = [b for _, b in bprime[f]] + [-1.0]
            add_row(cs, vs, -np.inf, 0.0)
            cs = [a for a, _ in eterm[f]] + [c0 + f]
            vs = [b for _, b in eterm[f]] + [-1.0]
            add_row(cs, vs, -np.inf, 0.0)
            add_row([c0 + f, k0 + inst.cof[f]], [1.0, -1.0], -np.inf, 0.0)
        A = sp.csr_matrix((vals, (rows, cols)), shape=(r, nv))
        self.A = A
        self.b_lo = np.array(b_lo); self.b_hi = np.array(b_hi)
        cvec = np.zeros(nv); cvec[k0:k0 + K] = inst.weight
        self.cvec = cvec
        ub = np.full(nv, np.inf)
        ub[:y0] = 1.0
        ub[y0:c0] = 1.0
        self.lb = np.zeros(nv); self.ub = ub

    def solve(self, method='highs-ipm'):
        self.method = method
        A = self.A
        eq = self.b_lo == self.b_hi
        A_eq = A[eq]; b_eq = self.b_lo[eq]
        A_ub = A[~eq]; b_ub = self.b_hi[~eq]
        t0 = time.perf_counter()
        res = linprog(self.cvec, A_ub=A_ub, b_ub=b_ub, A_eq=A_eq, b_eq=b_eq,
                      bounds=np.column_stack([self.lb, self.ub]), method=self.method)
        if res.status != 0 and self.method == 'highs-ipm':
            # rare: the interior-point method stops with an unknown status; fall back to dual simplex
            self.method = 'highs-ds'
            res = linprog(self.cvec, A_ub=A_ub, b_ub=b_ub, A_eq=A_eq, b_eq=b_eq,
                          bounds=np.column_stack([self.lb, self.ub]), method=self.method)
        self.solve_time = time.perf_counter() - t0
        if res.status != 0:
            raise RuntimeError("weighted LP failed: %s" % res.message)
        # round the solution so that floating-point differences between platforms
        # (about 1e-9 in interior-point solutions) do not change the rounding decisions
        self.sol = np.round(res.x, 6)
        self.obj = res.fun / self.scale
        return self.obj

    def x_of(self):
        inst = self.inst
        L = self.L
        X = np.zeros((inst.n, inst.m, L + 1))     # X[f,q,l], l=1..L
        for idx, (f, q, lo, hi) in enumerate(self.fq_list):
            xs = self.xs_start[idx]
            X[f, q, lo:hi + 1] = self.sol[xs:xs + hi - lo + 1]
        Cf = self.sol[self.c0:self.c0 + inst.n]
        return X, Cf


def weighted_lp_group(inst, wlp, prioritize=True):
    """Algorithm 4 (rounding) + Algorithm 5 (per-core group scheduling with waiting).
    Returns (objective, Ck, info)."""
    X, Cf = wlp.x_of()
    t = wlp.t
    L = wlp.L
    n, m = inst.n, inst.m
    cum = np.cumsum(X.sum(axis=1), axis=1)          # cum[f, l] = sum_{u<=l} sum_q x
    g1 = np.argmax(cum >= 0.5 - 1e-7, axis=1)
    g2 = np.array([int(np.searchsorted(t, Cf[f] - 1e-9 * max(1.0, Cf[f]), side='left')) for f in range(n)])
    g2 = np.maximum(g2, 1)
    g = np.maximum(g1, g2)
    g = np.minimum(g, L)
    Xc = np.cumsum(X, axis=2)
    Xg = Xc[np.arange(n), :, g]                     # X[f,q] = sum_{l<=g} x_fql
    mx = Xg.max(axis=1, keepdims=True)
    cand = Xg >= mx - 1e-9
    assign = np.where(cand, inst.p, np.inf).argmin(axis=1)
    relf = inst.flow_release()
    Cflow = np.zeros(n)
    # urgency of a flow: LP completion time of its coflow divided by its weight (scaled back)
    Ck_lp = np.zeros(inst.K)
    np.maximum.at(Ck_lp, inst.cof, Cf)
    prio = (Ck_lp / inst.weight)[inst.cof] if prioritize else None
    for q in range(m):
        fl_q = np.where(assign == q)[0]
        if len(fl_q) == 0:
            continue
        E = 0.0
        for gg in np.unique(g[fl_q]):
            fl = fl_q[g[fl_q] == gg]
            S = max(E, relf[fl].max())
            D = aggregate(inst, fl, q)
            key = None
            if prioritize:
                key = np.full((inst.N, inst.N), np.inf)
                np.minimum.at(key, (inst.src[fl], inst.dst[fl]), prio[fl])
            mk, win = core_schedule(inst.ctype[q], D, inst.delta[q], key)
            comp = fill_windows(inst, fl, q, win, prio)
            for f in fl:
                Cflow[f] = S + comp[f]
            E = S + mk
    Ck = np.zeros(inst.K)
    np.maximum.at(Ck, inst.cof, Cflow)
    return float((inst.weight * Ck).sum()), Ck, dict(groups=int(len(np.unique(g))))


==> anc/summary_reference.json <==
{
 "cores": {
  "5": {
   "LP-Max": 2.092616760977849,
   "LP-Greedy": 1.8687870158382316,
   "LP-Match": 2.154391670512935,
   "LP-Greedy+": 1.8550897692787245,
   "Weaver": 2.48214677058371,
   "Weaver-R": 2.0336644179032137,
   "Greedy": 2.461048884643885,
   "Greedy-R": 1.9341762762039638,
   "LP-Split": 1.8908705677715096
  },
  "10": {
   "LP-Max": 2.7847123937450635,
   "LP-Greedy": 2.1448891241077903,
   "LP-Match": 2.6113679959977607,
   "LP-Greedy+": 2.0750242222949207,
   "Weaver": 3.630615727842384,
   "Weaver-R": 2.2153536282901882,
   "Greedy": 3.5273838892026403,
   "Greedy-R": 2.1166951222499573,
   "LP-Split": 2.325168723215979
  },
  "15": {
   "LP-Max": 3.3601888722940445,
   "LP-Greedy": 2.3969630185377757,
   "LP-Match": 3.080184474646087,
   "LP-Greedy+": 2.208987006966776,
   "Weaver": 4.7024588776810035,
   "Weaver-R": 2.3163408261987875,
   "Greedy": 4.4970527521444135,
   "Greedy-R": 2.219854740625038,
   "LP-Split": 2.778236984051533
  },
  "20": {
   "LP-Max": 4.006220245410531,
   "LP-Greedy": 2.623420118644041,
   "LP-Match": 3.5566891758496433,
   "LP-Greedy+": 2.3303973499800232,
   "Weaver": 5.670857372810849,
   "Weaver-R": 2.409233268628986,
   "Greedy": 5.5042398222057844,
   "Greedy-R": 2.332741397966886,
   "LP-Split": 3.2546322278056694
  },
  "25": {
   "LP-Max": 4.559884780983579,
   "LP-Greedy": 2.8197363556124917,
   "LP-Match": 3.986263224993433,
   "LP-Greedy+": 2.436874862054812,
   "Weaver": 6.633696590690829,
   "Weaver-R": 2.522203848638483,
   "Greedy": 6.1800087662802365,
   "Greedy-R": 2.4400437204648022,
   "LP-Split": 3.774212043520955
  }
 },
 "cores_n": {
  "5": 200,
  "10": 200,
  "15": 200,
  "20": 200,
  "25": 200
 },
 "cores_extra": {
  "5": {
   "tlp_phi": 1.0002174542334779,
   "tlp": 113.33113252694012,
   "n": 2307.715,
   "tau": 269.77,
   "cert2": 0.925,
   "cert25": 1.0
  },
  "10": {
   "tlp_phi": 1.0001435396840506,
   "tlp": 56.137341139531436,
   "n": 2311.26,
   "tau": 269.045,
   "cert2": 0.26,
   "cert25": 1.0
  },
  "15": {
   "tlp_phi": 1.0001396921954153,
   "tlp": 37.46698936376511,
   "n": 2307.14,
   "tau": 270.0,
   "cert2": 0.025,
   "cert25": 0.99
  },
  "20": {
   "tlp_phi": 1.0001374356145445,
   "tlp": 27.908389160963132,
   "n": 2313.285,
   "tau": 271.425,
   "cert2": 0.005,
   "cert25": 0.88
  },
  "25": {
   "tlp_phi": 1.0002189620317723,
   "tlp": 22.27256304177573,
   "n": 2321.57,
   "tau": 270.585,
   "cert2": 0.0,
   "cert25": 0.66
  }
 },
 "box10": {
  "LP-Max": {
   "q1": 2.585663273900454,
   "q2": 2.7592214585744452,
   "q3": 2.966945016802918,
   "mx": 4.138505605422443,
   "mn": 2.0499089841325095,
   "mean": 2.7847123937450635,
   "mk": 156.2093377824649
  },
  "LP-Greedy": {
   "q1": 2.0391996514685458,
   "q2": 2.1339146528759594,
   "q3": 2.241102970063951,
   "mx": 2.6644012230497727,
   "mn": 1.76615755841103,
   "mean": 2.1448891241077903,
   "mk": 120.19947541392634
  },
  "LP-Match": {
   "q1": 2.4468849191286535,
   "q2": 2.5890685583466935,
   "q3": 2.7480644250228288,
   "mx": 3.5995586545646816,
   "mn": 1.9326560450888834,
   "mean": 2.6113679959977607,
   "mk": 146.01074597703646
  },
  "LP-Greedy+": {
   "q1": 1.9922344335525488,
   "q2": 2.069727220788808,
   "q3": 2.1562344276206877,
   "mx": 2.3722767006177192,
   "mn": 1.76615755841103,
   "mean": 2.0750242222949207,
   "mk": 116.31775724986461
  },
  "Weaver": {
   "q1": 3.2763359890810477,
   "q2": 3.657966102001274,
   "q3": 3.9242526034807836,
   "mx": 5.138324184373895,
   "mn": 2.287580246846776,
   "mean": 3.630615727842384,
   "mk": 202.20656451263932
  },
  "Weaver-R": {
   "q1": 2.1374146205335043,
   "q2": 2.216078596746847,
   "q3": 2.2835844426056124,
   "mx": 2.6631928262410103,
   "mn": 1.9361942404895267,
   "mean": 2.2153536282901882,
   "mk": 124.19999886490619
  },
  "Greedy": {
   "q1": 3.284963938753988,
   "q2": 3.5390444137427695,
   "q3": 3.7911505102454175,
   "mx": 4.555048968209071,
   "mn": 2.2754926365596067,
   "mean": 3.5273838892026403,
   "mk": 196.45839589992093
  },
  "Greedy-R": {
   "q1": 2.0331880522445056,
   "q2": 2.113642510056232,
   "q3": 2.191605631379442,
   "mx": 2.432922062385383,
   "mn": 1.840938766721327,
   "mean": 2.1166951222499573,
   "mk": 118.67766622158426
  },
  "LP-Split": {
   "q1": 2.1883479484582784,
   "q2": 2.3216866998310715,
   "q3": 2.4455263268062453,
   "mx": 3.1770222609669494,
   "mn": 1.8625375317697888,
   "mean": 2.325168723215979,
   "mk": 130.00606783601282
  }
 },
 "split10": {
  "frac_split": 0.8746339364093552,
  "avg_sub": 2.5152942429972343,
  "frac_data": 0.8845298882819265,
  "spread": 41.64953445360592,
  "ratio_split_lb": 2.325507487997212,
  "tlp_phi": 1.0001435396840506,
  "best_nonsplit_over_phi": 2.070505860935604,
  "lpg_over_phi": 2.145200901199578
 },
 "time10": {
  "LP-Max": {
   "t_round": 0.0001638169988291338,
   "t_sched": 0.005506088999973144
  },
  "LP-Greedy": {
   "t_round": 0.014163152000401169,
   "t_sched": 0.006775885999377351
  },
  "LP-Match": {
   "t_round": 0.00712419850169681,
   "t_sched": 0.008008676995523274
  },
  "Weaver": {
   "t_round": 0.01575949950114591,
   "t_sched": 0.011941637998097577
  },
  "Weaver-R": {
   "t_round": 0.01746644300001208,
   "t_sched": 0.007840081501635723
  },
  "Greedy-R": {
   "t_round": 0.010871701999567449,
   "t_sched": 0.00769329250062583
  }
 },
 "lp10": {
  "lp_wall": 0.421950961498078,
  "nsolves": 3.0,
  "classes": 240.84,
  "vars": 2968.56
 },
 "delta": {
  "0.01": {
   "LP-Max": 2.057408418164066,
   "LP-Greedy": 1.5543942880635706,
   "LP-Match": 2.042302035196813,
   "LP-Greedy+": 1.1187918254242233,
   "Weaver": 1.1662501370157603,
   "Weaver-R": 1.1626909887779808,
   "Greedy": 1.1363436093990138,
   "Greedy-R": 1.1187918254242233,
   "LP-Split": 1.4118656696384568
  },
  "0.1": {
   "LP-Max": 2.134675770819471,
   "LP-Greedy": 1.5582157507912868,
   "LP-Match": 2.1083044169183474,
   "LP-Greedy+": 1.5110428633830162,
   "Weaver": 1.8546898047610512,
   "Weaver-R": 1.7096354154507145,
   "Greedy": 1.8355536830535142,
   "Greedy-R": 1.576172564228019,
   "LP-Split": 1.4218131328701997
  },
  "1.0": {
   "LP-Max": 2.7847123937450635,
   "LP-Greedy": 2.1448891241077903,
   "LP-Match": 2.6113679959977607,
   "LP-Greedy+": 2.0750242222949207,
   "Weaver": 3.630615727842384,
   "Weaver-R": 2.2153536282901882,
   "Greedy": 3.5273838892026403,
   "Greedy-R": 2.1166951222499573,
   "LP-Split": 2.325168723215979
  },
  "10.0": {
   "LP-Max": 2.7889779250351863,
   "LP-Greedy": 2.6194022166474036,
   "LP-Match": 4.890138855427165,
   "LP-Greedy+": 2.3038196523404135,
   "Weaver": 10.327013085894826,
   "Weaver-R": 2.39736853326787,
   "Greedy": 10.250804491441368,
   "Greedy-R": 2.3132580634095326,
   "LP-Split": 4.511734648660323
  }
 },
 "delta_split": {
  "0.01": {
   "tlp_phi": 1.000001217433303,
   "tlp": 50.2130550082536,
   "lpsplit_over_phi": 1.411867399003437,
   "best_nonsplit_over_phi": 1.1151851533059831
  },
  "0.1": {
   "tlp_phi": 1.0000135778939463,
   "tlp": 50.9782740020957,
   "lpsplit_over_phi": 1.4218324207109216,
   "best_nonsplit_over_phi": 1.5102528214292712
  },
  "1.0": {
   "tlp_phi": 1.0001435396840506,
   "tlp": 56.137341139531436,
   "lpsplit_over_phi": 2.325507487997212,
   "best_nonsplit_over_phi": 2.070505860935604
  },
  "10.0": {
   "tlp_phi": 1.0219673600470554,
   "tlp": 106.7639740291105,
   "lpsplit_over_phi": 4.613155994438327,
   "best_nonsplit_over_phi": 2.301689670930464
  }
 },
 "mix": {
  "1": {
   "LP-Max": 2.597914744401953,
   "LP-Greedy": 1.9370158903035106,
   "LP-Match": 2.3111941611363847,
   "LP-Greedy+": 1.907312928002084,
   "Weaver": 2.924705012999334,
   "Weaver-R": 2.0934663280499977,
   "Greedy": 2.860823683880513,
   "Greedy-R": 1.9798603357324551,
   "LP-Split": 2.02538037879256
  },
  "2": {
   "LP-Max": 2.6973038553261492,
   "LP-Greedy": 2.106163366410738,
   "LP-Match": 2.5221036939259687,
   "LP-Greedy+": 2.0320024596388984,
   "Weaver": 3.524694109045501,
   "Weaver-R": 2.191581402380886,
   "Greedy": 3.43467507003882,
   "Greedy-R": 2.078635245863909,
   "LP-Split": 2.2808844919680964
  },
  "3": {
   "LP-Max": 2.4984480161967673,
   "LP-Greedy": 1.904926524443609,
   "LP-Match": 2.3764783475641127,
   "LP-Greedy+": 1.8731553805498273,
   "Weaver": 2.7496890373976504,
   "Weaver-R": 2.0624638636233343,
   "Greedy": 2.6985004455761383,
   "Greedy-R": 1.9441907871772275,
   "LP-Split": 1.963490419588623
  },
  "4": {
   "LP-Max": 2.084476792018096,
   "LP-Greedy": 2.113738226082047,
   "LP-Match": 4.6403280455891185,
   "LP-Greedy+": 1.8136106912761967,
   "Weaver": 14.959176504181677,
   "Weaver-R": 1.8993651807707346,
   "Greedy": 14.814251361222649,
   "Greedy-R": 1.8243104266721821,
   "LP-Split": 5.730406632607146
  },
  "5": {
   "LP-Max": 2.7847123937450635,
   "LP-Greedy": 2.1448891241077903,
   "LP-Match": 2.6113679959977607,
   "LP-Greedy+": 2.0750242222949207,
   "Weaver": 3.630615727842384,
   "Weaver-R": 2.2153536282901882,
   "Greedy": 3.5273838892026403,
   "Greedy-R": 2.1166951222499573,
   "LP-Split": 2.325168723215979
  }
 },
 "coflows": {
  "120": {
   "LP-Max": 2.729317564041752,
   "LP-Greedy": 2.0979203902528636,
   "LP-Match": 2.5523944531548906,
   "LP-Greedy+": 2.0370292352531183,
   "Weaver": 3.4075068631379857,
   "Weaver-R": 2.179410659574689,
   "Greedy": 3.3372768915199686,
   "Greedy-R": 2.078792953671915,
   "LP-Split": 2.239828162552475
  },
  "140": {
   "LP-Max": 2.6597596582646816,
   "LP-Greedy": 2.044103420870205,
   "LP-Match": 2.488562017656112,
   "LP-Greedy+": 2.0009843757029597,
   "Weaver": 3.257429625762063,
   "Weaver-R": 2.158577658449453,
   "Greedy": 3.189298145416509,
   "Greedy-R": 2.0593365738594915,
   "LP-Split": 2.1759298570472008
  },
  "160": {
   "LP-Max": 2.621379977681371,
   "LP-Greedy": 1.9962338083407272,
   "LP-Match": 2.411371215708838,
   "LP-Greedy+": 1.9517481552385072,
   "Weaver": 3.058231097156016,
   "Weaver-R": 2.116640719385164,
   "Greedy": 2.992746895639373,
   "Greedy-R": 2.0142781171605604,
   "LP-Split": 2.0912498462735867
  },
  "180": {
   "LP-Max": 2.6272622269763377,
   "LP-Greedy": 1.9915888099789232,
   "LP-Match": 2.39656504916934,
   "LP-Greedy+": 1.9551666824486273,
   "Weaver": 3.002310830540515,
   "Weaver-R": 2.1237049947186226,
   "Greedy": 2.950128192505082,
   "Greedy-R": 2.0118952813105415,
   "LP-Split": 2.066723073425678
  },
  "200": {
   "LP-Max": 2.5532235282456965,
   "LP-Greedy": 1.9463602274962488,
   "LP-Match": 2.3133381950558114,
   "LP-Greedy+": 1.9035541877100222,
   "Weaver": 2.8709203531135334,
   "Weaver-R": 2.0897998058292906,
   "Greedy": 2.8165603678644517,
   "Greedy-R": 1.968374631075522,
   "LP-Split": 2.0138915609198866
  }
 },
 "phi": {
  "0.4": {
   "LP-Max": 2.7847123937450635,
   "LP-Greedy": 2.1448891241077903,
   "LP-Match": 2.6113679959977607,
   "LP-Greedy+": 2.0750242222949207,
   "Weaver": 3.630615727842384,
   "Weaver-R": 2.2153536282901882,
   "Greedy": 3.5273838892026403,
   "Greedy-R": 2.1166951222499573,
   "LP-Split": 2.325168723215979
  },
  "0.5": {
   "LP-Max": 2.7031255375041483,
   "LP-Greedy": 2.1078885293605962,
   "LP-Match": 2.539513668362113,
   "LP-Greedy+": 2.031960562813457,
   "Weaver": 3.4787053214205867,
   "Weaver-R": 2.1722764474943554,
   "Greedy": 3.425443487799872,
   "Greedy-R": 2.0798933442635614,
   "LP-Split": 2.2661297084663126
  },
  "0.6": {
   "LP-Max": 2.6385262314945224,
   "LP-Greedy": 2.0817333172856314,
   "LP-Match": 2.501427048874177,
   "LP-Greedy+": 2.003735709858087,
   "Weaver": 3.3578069192471403,
   "Weaver-R": 2.1462211659725225,
   "Greedy": 3.30028582812828,
   "Greedy-R": 2.0542283713934193,
   "LP-Split": 2.189390934395293
  },
  "0.7": {
   "LP-Max": 2.497917832720834,
   "LP-Greedy": 2.0101580090034457,
   "LP-Match": 2.387978974843465,
   "LP-Greedy+": 1.912467936269059,
   "Weaver": 3.1496552964441396,
   "Weaver-R": 2.086539743300998,
   "Greedy": 3.0976716052409348,
   "Greedy-R": 1.9707495890547733,
   "LP-Split": 2.068447906244028
  },
  "0.8": {
   "LP-Max": 2.19033060272106,
   "LP-Greedy": 1.6417469898476134,
   "LP-Match": 2.309094901328737,
   "LP-Greedy+": 1.5587065248457626,
   "Weaver": 2.8922686752907345,
   "Weaver-R": 1.6802294849126833,
   "Greedy": 2.81754267124761,
   "Greedy-R": 1.5840033857779339,
   "LP-Split": 1.8167003506736186
  }
 },
 "small": {
  "eps": {
   "n": 200,
   "allopt": true,
   "ip_lp": 1.0297327319554725,
   "ipsched_ip": 1.0000000005555607,
   "flows": 43.695,
   "LP-Max": {
    "mean": 1.4063573171334536,
    "mx": 2.4314370272936534,
    "within1": 0.04
   },
   "LP-Greedy": {
    "mean": 1.2789010128367142,
    "mx": 1.8849062808286747,
    "within1": 0.05
   },
   "LP-Match": {
    "mean": 1.490002535931878,
    "mx": 2.2682413470533205,
    "within1": 0.03
   },
   "LP-Greedy+": {
    "mean": 1.0307189729550899,
    "mx": 1.2089314194577352,
    "within1": 0.415
   },
   "Weaver": {
    "mean": 1.0474497874701327,
    "mx": 1.4829787234042553,
    "within1": 0.335
   },
   "Weaver-R": {
    "mean": 1.0474497874701327,
    "mx": 1.4829787234042553,
    "within1": 0.335
   },
   "Greedy": {
    "mean": 1.0307189729550899,
    "mx": 1.2089314194577352,
    "within1": 0.415
   },
   "Greedy-R": {
    "mean": 1.0307189729550899,
    "mx": 1.2089314194577352,
    "within1": 0.415
   }
  },
  "hybrid": {
   "n": 200,
   "allopt": true,
   "ip_lp": 1.0749242355462854,
   "ipsched_ip": 1.2628557911298675,
   "flows": 47.565,
   "LP-Max": {
    "mean": 1.4027339442506144,
    "mx": 2.2256452051073072,
    "within1": 0.015
   },
   "LP-Greedy": {
    "mean": 1.3755225194342733,
    "mx": 2.0400007604707318,
    "within1": 0.015
   },
   "LP-Match": {
    "mean": 1.535911998414127,
    "mx": 2.896184560780834,
    "within1": 0.01
   },
   "LP-Greedy+": {
    "mean": 1.279403954561237,
    "mx": 1.7600364963503647,
    "within1": 0.045
   },
   "Weaver": {
    "mean": 1.9816335244472651,
    "mx": 5.956255084798799,
    "within1": 0.0
   },
   "Weaver-R": {
    "mean": 1.3946427799097136,
    "mx": 2.188194589871535,
    "within1": 0.035
   },
   "Greedy": {
    "mean": 1.9927266042692509,
    "mx": 4.494649227110583,
    "within1": 0.0
   },
   "Greedy-R": {
    "mean": 1.3578700743074077,
    "mx": 2.188194589871535,
    "within1": 0.035
   }
  }
 },
 "stress": {
  "het": {
   "n": 200,
   "LP-Max": 2.488886241658666,
   "LP-Greedy": 2.404822158267964,
   "LP-Match": 4.809751773990531,
   "LP-Greedy+": 2.0421613615722816,
   "Weaver": 13.098831550736827,
   "Weaver-R": 2.1389320887903205,
   "Greedy": 12.714945903034714,
   "Greedy-R": 2.059366218134724,
   "LP-Split": 4.954833051395806,
   "mx": {
    "LP-Max": 4.2644002868623305,
    "LP-Greedy": 3.6061963651118227,
    "LP-Match": 7.535391598509828,
    "LP-Greedy+": 2.933548411694114,
    "Weaver": 25.684694975754685,
    "Weaver-R": 3.1134446729050396,
    "Greedy": 23.61490971189597,
    "Greedy-R": 3.0167045807333603,
    "LP-Split": 8.712385052768457
   },
   "flows": 2342.905
  },
  "zipf1": {
   "n": 200,
   "LP-Max": 2.5072605411244444,
   "LP-Greedy": 1.6963308361172218,
   "LP-Match": 2.4323145803028683,
   "LP-Greedy+": 1.6326601271748422,
   "Weaver": 2.3904932975742605,
   "Weaver-R": 1.981372742987017,
   "Greedy": 2.360157064938136,
   "Greedy-R": 1.6962739982356283,
   "LP-Split": 1.606996675710572,
   "mx": {
    "LP-Max": 3.347658109422634,
    "LP-Greedy": 2.0373032582057577,
    "LP-Match": 4.139071462815501,
    "LP-Greedy+": 1.9038696411327287,
    "Weaver": 3.013149441677347,
    "Weaver-R": 2.179773482345254,
    "Greedy": 3.1475913335372097,
    "Greedy-R": 1.9856121517892946,
    "LP-Split": 2.070274822645824
   },
   "flows": 2326.815
  },
  "zipf1.5": {
   "n": 200,
   "LP-Max": 3.3708257994345248,
   "LP-Greedy": 1.4754013302844766,
   "LP-Match": 2.4434542762709657,
   "LP-Greedy+": 1.3890504523586535,
   "Weaver": 2.046622645802139,
   "Weaver-R": 1.7715235766793518,
   "Greedy": 2.048983378408703,
   "Greedy-R": 1.4349135138043807,
   "LP-Split": 1.3720007250560604,
   "mx": {
    "LP-Max": 4.6770565233131505,
    "LP-Greedy": 1.8748828942469171,
    "LP-Match": 3.8332089267218343,
    "LP-Greedy+": 1.6173963805031955,
    "Weaver": 2.6701720535876703,
    "Weaver-R": 2.0637311552183037,
    "Greedy": 2.8126695022401935,
    "Greedy-R": 1.6860503802098588,
    "LP-Split": 1.794624489434002
   },
   "flows": 2311.755
  }
 },
 "adversary": {
  "small": {
   "Greedy": {
    "worst": 8333334.301685033,
    "runs": 20,
    "cross": {
     "Greedy": 1993347.1457669362,
     "Greedy-R": 1.053722326379043,
     "Weaver-R": 1.113978539707332,
     "LP-Greedy": 1.0460018236172952,
     "LP-Max": 1.08190403565818,
     "LP-Greedy+": 1.0460018236172952
    }
   },
   "Greedy-R": {
    "worst": 3.289234449308168,
    "runs": 20,
    "cross": {
     "Greedy": 64.4530256533548,
     "Greedy-R": 2.6533172018156903,
     "Weaver-R": 2.24103479881743,
     "LP-Greedy": 1.2679182145060537,
     "LP-Max": 1.3186099570897696,
     "LP-Greedy+": 1.2679182145060537
    }
   },
   "LP-Greedy": {
    "worst": 3.426353940413819,
    "runs": 20,
    "cross": {
     "Greedy": 2.3214650731003683,
     "Greedy-R": 1.428215648985677,
     "Weaver-R": 1.4913224100792344,
     "LP-Greedy": 2.461616267416867,
     "LP-Max": 1.9181529506284964,
     "LP-Greedy+": 1.428215648985677
    }
   },
   "LP-Greedy+": {
    "worst": 2.6774576724230137,
    "runs": 20,
    "cross": {
     "Greedy": 127.44674084428418,
     "Greedy-R": 2.12405552930602,
     "Weaver-R": 1.8338649271316654,
     "LP-Greedy": 2.124242435339494,
     "LP-Max": 1.6795250124890326,
     "LP-Greedy+": 2.121107921399879
    }
   },
   "LP-Max": {
    "worst": 4.360149300669839,
    "runs": 20,
    "cross": {
     "Greedy": 4.1753712919303485,
     "Greedy-R": 1.3816864650932106,
     "Weaver-R": 1.3912960267255143,
     "LP-Greedy": 1.7806490514130662,
     "LP-Max": 2.6283040932729387,
     "LP-Greedy+": 1.3715375806129007
    }
   },
   "Weaver-R": {
    "worst": 3.017923108841128,
    "runs": 20,
    "cross": {
     "Greedy": 121.53984363383358,
     "Greedy-R": 1.8678593053226806,
     "Weaver-R": 2.7731555216815056,
     "LP-Greedy": 1.2718162429660724,
     "LP-Max": 1.3033634579661986,
     "LP-Greedy+": 1.2523996863449078
    }
   }
  },
  "large": {
   "Greedy": {
    "worst": 4022912.015442231,
    "runs": 10,
    "cross": {
     "Greedy": 534162.9133801985,
     "Greedy-R": 1.2744266653477154,
     "Weaver-R": 1.3046674707108055,
     "LP-Greedy": 1.3400980757464178,
     "LP-Max": 1.2864699072094583,
     "LP-Greedy+": 1.2627658851628014
    }
   },
   "Greedy-R": {
    "worst": 3.3950491610842755,
    "runs": 10,
    "cross": {
     "Greedy": 316.191266239872,
     "Greedy-R": 2.9264357671742816,
     "Weaver-R": 2.3564714078684807,
     "LP-Greedy": 1.7474009742905103,
     "LP-Max": 1.5603542711415153,
     "LP-Greedy+": 1.7474009742905103
    }
   },
   "LP-Greedy": {
    "worst": 3.5258338579157087,
    "runs": 10,
    "cross": {
     "Greedy": 224.31241254934235,
     "Greedy-R": 1.658237342917203,
     "Weaver-R": 1.6700090772817013,
     "LP-Greedy": 2.5751325919333974,
     "LP-Max": 1.519121203112382,
     "LP-Greedy+": 1.658237342917203
    }
   },
   "LP-Greedy+": {
    "worst": 2.948415501717619,
    "runs": 10,
    "cross": {
     "Greedy": 277.0079693680182,
     "Greedy-R": 2.265061867674679,
     "Weaver-R": 2.0558881882501256,
     "LP-Greedy": 2.2843347227019013,
     "LP-Max": 1.6946664904700672,
     "LP-Greedy+": 2.2637908700540903
    }
   },
   "LP-Max": {
    "worst": 3.6300754837778744,
    "runs": 10,
    "cross": {
     "Greedy": 124.55925931219039,
     "Greedy-R": 1.4687034804880825,
     "Weaver-R": 1.4981377922693375,
     "LP-Greedy": 1.691431548759794,
     "LP-Max": 2.8511914756250487,
     "LP-Greedy+": 1.4634158048518109
    }
   },
   "Weaver-R": {
    "worst": 3.952599433332232,
    "runs": 10,
    "cross": {
     "Greedy": 348.06574573706195,
     "Greedy-R": 2.329415266484699,
     "Weaver-R": 2.9385749980931246,
     "LP-Greedy": 1.55709029877069,
     "LP-Max": 1.4310969116533738,
     "LP-Greedy+": 1.5447242265516545
    }
   }
  }
 },
 "adversary_ip": {
  "small": {
   "worst": {
    "Greedy": 8333334.301685035,
    "Greedy-R": 3.2892344493081684,
    "Weaver-R": 3.0219319408890244,
    "LP-Greedy": 3.0015191223346065,
    "LP-Max": 4.35934914880525,
    "LP-Greedy+": 2.575582669181792
   },
   "n": 120,
   "all_opt": true,
   "ip_lp": [
    1.0,
    1.0565113255016778,
    1.0589714346662236,
    1.0066878615593489,
    1.110390621386895,
    1.109986269580275,
    1.236064598101923,
    1.052465649459319,
    1.0170247264530066,
    1.241862466792205,
    1.102757831776265,
    1.3136067397047617,
    1.0,
    1.039862037742363,
    1.0,
    1.2052022758100547,
    1.0001835484695711,
    1.4446029329440546,
    1.0,
    1.0764206075996043,
    1.0135275956974021,
    1.0447952696451337,
    0.9999999999999999,
    1.1393802926314702,
    1.0414098927398603,
    1.0120753560928246,
    1.0078450822521607,
    1.2622311099989425,
    1.0426032250672734,
    1.3903478307075692,
    1.003794059065637,
    1.3115267938840183,
    1.0003276315123781,
    1.0145798740784635,
    1.125,
    1.308826745117154,
    1.0,
    1.031702108503906,
    1.0008832400362266,
    1.1114429645057466,
    1.1165020355792206,
    1.0520849388337532,
    0.9999999999999998,
    1.0204813264395576,
    1.3238507793163679,
    1.0001874308848613,
    1.0871047280571209,
    1.3613564744741204,
    1.0,
    1.172562227418707,
    1.2302304958818318,
    1.0541359970391297,
    1.096587329521244,
    1.0,
    1.0,
    1.3047364095932938,
    1.062012948622508,
    1.2641602810964858,
    1.0543024444127898,
    1.3233845402291884,
    1.0,
    1.0006301493738987,
    1.0,
    1.0375547444862414,
    1.3411667378719176,
    1.311895144536551,
    1.0,
    1.3244022795103494,
    1.0,
    1.2074737530568505,
    1.2400487949227779,
    1.0011809466904522,
    0.9999999999999999,
    1.0006387353040977,
    1.2291861475419448,
    1.0721299693647757,
    1.255273780353062,
    1.1308228974577672,
    0.9999999999999998,
    1.0156895058332056,
    1.0,
    1.0002791362645682,
    1.0016933583315313,
    1.0,
    1.0000000000000009,
    0.9999999999999999,
    1.0,
    1.1110627596085032,
    1.0,
    0.9999999999999999,
    1.0000000000000002,
    1.0,
    1.000037489947531,
    1.301642978364604,
    1.0511118169764766,
    1.0148183645703959,
    1.095689864245468,
    0.9999999999999999,
    1.1363907834077818,
    1.2960345412215801,
    1.3940159880084706,
    1.4053276866700153,
    1.0,
    1.0906033209663744,
    1.103288485111767,
    1.275132259484682,
    1.3735064397120447,
    1.0226381865197582,
    1.0218863386699941,
    1.2519673550905133,
    1.1075407947813105,
    1.1415399338681451,
    1.0967199505215182,
    1.2665962054007556,
    1.0087162414111268,
    1.3837780688372046,
    1.0082528547440848,
    1.120259955351286,
    1.3329438340498598,
    1.213813067216897
   ]
  },
  "large": {
   "worst": {
    "Greedy": 3669726.626771496,
    "Greedy-R": 3.6536357192635935,
    "Weaver-R": 3.952599433332232,
    "LP-Greedy": 3.514914769919651,
    "LP-Max": 2.9290500258481,
    "LP-Greedy+": 2.9389351356999383
   },
   "n": 60,
   "all_opt": true,
   "ip_lp": [
    1.0,
    1.0,
    1.0006833447375039,
    1.0030738987976486,
    1.4015535607145038,
    1.378639992904437,
    1.0000000000000002,
    1.0021887086618895,
    0.9999999999999998,
    1.1348706724776287,
    1.0901452158487008,
    1.0032257826661501,
    1.0216347266737251,
    1.2849185853786542,
    1.0152373166170456,
    1.083327981376329,
    1.0348544865734914,
    1.2923267127207037,
    1.0185493298400286,
    1.0,
    1.0002676426788817,
    1.0299268245419595,
    1.327866907671059,
    1.4706295837883854,
    1.0171657964027008,
    1.2623427740218325,
    1.0000000000000002,
    1.0322834247210595,
    1.0614942845568773,
    1.1808392137333859,
    1.0014813531292717,
    1.0010993627071976,
    1.0110225084395559,
    1.0,
    1.003228236756177,
    1.01237388029779,
    1.09624296973354,
    1.0000000000000002,
    1.0,
    1.316671307799767,
    1.1080779166411936,
    1.0000000000000002,
    1.1547919988488213,
    1.1480216396744984,
    1.0,
    1.0031065014974196,
    1.3171124383088963,
    1.3587619681358472,
    1.0185259301842329,
    1.0241755512065687,
    1.107452885605592,
    1.034045573193128,
    1.1081266768940528,
    1.2133414813733532,
    1.0975104603513366,
    1.2700067342402397,
    1.2877712684956384,
    1.1396086539862655,
    1.1482702148466646,
    1.190178189147029
   ]
  }
 },
 "weighted": {
  "rand_0": {
   "n": 200,
   "LP-Group": 6.333436634741767,
   "LP-Group+": 6.309149995081706,
   "LP-Group-plain": 6.784087763962698,
   "SEBF-Greedy": 17.638111657150304,
   "SEBF-Greedy-R": 7.9694913298003796,
   "Weaver-SEBF": 20.092113400529428,
   "FIFO-Greedy": 25.053789115328737,
   "FIFO-Greedy-R": 14.715610836812361,
   "t_lp": 8.073994074497897,
   "nvars": 54585.495,
   "L": 21.98,
   "groups": 5.14,
   "avg_cct": {
    "LP-Group": 45.56016987820882,
    "LP-Group+": 45.38748932760817,
    "LP-Group-plain": 48.798262569390374,
    "SEBF-Greedy": 121.12815530954082,
    "SEBF-Greedy-R": 57.19906167346773,
    "Weaver-SEBF": 138.31792738368594,
    "FIFO-Greedy": 171.47540084931683,
    "FIFO-Greedy-R": 103.65277178839449
   }
  },
  "rand_0.5": {
   "n": 200,
   "LP-Group": 6.011758792730195,
   "LP-Group+": 5.3305271236749965,
   "LP-Group-plain": 6.429433037751871,
   "SEBF-Greedy": 11.671366760898383,
   "SEBF-Greedy-R": 5.6469793808815645,
   "Weaver-SEBF": 13.246187738811145,
   "FIFO-Greedy": 15.670614008172915,
   "FIFO-Greedy-R": 9.264187239654047,
   "t_lp": 7.215469365997706,
   "nvars": 51783.99,
   "L": 22.15,
   "groups": 4.64,
   "avg_cct": {
    "LP-Group": 68.42953743855377,
    "LP-Group+": 60.3548455940814,
    "LP-Group-plain": 73.13365107100684,
    "SEBF-Greedy": 126.94802259075173,
    "SEBF-Greedy-R": 63.3321926567308,
    "Weaver-SEBF": 144.4606875216444,
    "FIFO-Greedy": 171.50295958373775,
    "FIFO-Greedy-R": 103.70759456225754
   }
  },
  "rand_1": {
   "n": 200,
   "LP-Group": 4.737286445675647,
   "LP-Group+": 3.562606843169592,
   "LP-Group-plain": 5.012384417776647,
   "SEBF-Greedy": 7.189415547812036,
   "SEBF-Greedy-R": 3.608164076646754,
   "Weaver-SEBF": 8.154948544381284,
   "FIFO-Greedy": 9.571635490819228,
   "FIFO-Greedy-R": 5.683070676118933,
   "t_lp": 47.3079778290019,
   "nvars": 49404.505,
   "L": 22.22,
   "groups": 4.945,
   "avg_cct": {
    "LP-Group": 88.61237537946617,
    "LP-Group+": 65.79800779656586,
    "LP-Group-plain": 93.62873398568176,
    "SEBF-Greedy": 128.01148181534344,
    "SEBF-Greedy-R": 66.26399738749679,
    "Weaver-SEBF": 145.58185087702813,
    "FIFO-Greedy": 171.5507969381698,
    "FIFO-Greedy-R": 103.89971183771215
   }
  },
  "rand_2": {
   "n": 200,
   "LP-Group": 3.3050000735691287,
   "LP-Group+": 2.1946320605001746,
   "LP-Group-plain": 3.4659538683673863,
   "SEBF-Greedy": 4.010800075658266,
   "SEBF-Greedy-R": 2.198498267619854,
   "Weaver-SEBF": 4.542360819569559,
   "FIFO-Greedy": 5.201590082183506,
   "FIFO-Greedy-R": 3.1180467782537495,
   "t_lp": 1.8929429554988746,
   "nvars": 47051.26,
   "L": 22.4,
   "groups": 5.585,
   "avg_cct": {
    "LP-Group": 114.84907926584604,
    "LP-Group+": 75.00859149474387,
    "LP-Group-plain": 120.25460175635016,
    "SEBF-Greedy": 131.99249286315128,
    "SEBF-Greedy-R": 75.07091279238988,
    "Weaver-SEBF": 149.66977055253386,
    "FIFO-Greedy": 171.91198655898071,
    "FIFO-Greedy-R": 105.26541917829502
   }
  },
  "equal_0": {
   "n": 200,
   "LP-Group": 6.1474885583907914,
   "LP-Group+": 6.1474885583907914,
   "LP-Group-plain": 6.658308292801133,
   "SEBF-Greedy": 18.193635789814643,
   "SEBF-Greedy-R": 8.657772571820722,
   "Weaver-SEBF": 20.641798434560997,
   "FIFO-Greedy": 24.04393478356017,
   "FIFO-Greedy-R": 14.07203679873186,
   "t_lp": 8.84456929100532,
   "nvars": 48582.615,
   "L": 19.835,
   "groups": 5.025,
   "avg_cct": {
    "LP-Group": 46.236063928686114,
    "LP-Group+": 46.236063928686114,
    "LP-Group-plain": 50.089594032126996,
    "SEBF-Greedy": 130.13448199759117,
    "SEBF-Greedy-R": 64.80624523566847,
    "Weaver-SEBF": 147.87030302921374,
    "FIFO-Greedy": 172.78300259751063,
    "FIFO-Greedy-R": 104.38557839363568
   }
  },
  "equal_1": {
   "n": 200,
   "LP-Group": 4.792141644917944,
   "LP-Group+": 3.8605848925163753,
   "LP-Group-plain": 5.033092051514325,
   "SEBF-Greedy": 7.664892190845412,
   "SEBF-Greedy-R": 3.933043696461959,
   "Weaver-SEBF": 8.676898858804396,
   "FIFO-Greedy": 9.65014656133759,
   "FIFO-Greedy-R": 5.729717675799269,
   "t_lp": 4.51436542250216,
   "nvars": 42919.185,
   "L": 19.97,
   "groups": 4.89,
   "avg_cct": {
    "LP-Group": 90.1407616331818,
    "LP-Group+": 71.22622466355527,
    "LP-Group-plain": 94.56196002436853,
    "SEBF-Greedy": 136.18054511273712,
    "SEBF-Greedy-R": 72.04056403494195,
    "Weaver-SEBF": 154.39416181281624,
    "FIFO-Greedy": 172.88209274045482,
    "FIFO-Greedy-R": 104.62938223880657
   }
  }
 },
 "weighted_flows": 462.77,
 "runtime": {
  "10_100": {
   "N": 10,
   "K": 100,
   "n": 2319.6666666666665,
   "t_lp": 0.3351830999987821,
   "nsolves": 3.0,
   "classes": 220.33333333333334,
   "vars": 2784.0,
   "mem": 79.53645833333333,
   "LP-Max_round": 0.0001534000039100647,
   "LP-Greedy_round": 0.009375666656220952,
   "LP-Match_round": 0.00570023333420977,
   "Greedy-R_round": 0.006890100000115733,
   "Weaver-R_round": 0.011209500002829978,
   "LP-Max_sched": 0.0036213999846950173,
   "LP-Greedy_sched": 0.0041037666572568314,
   "LP-Match_sched": 0.004828433331567794,
   "Greedy-R_sched": 0.004866466682869941,
   "Weaver-R_sched": 0.005142100000133117,
   "LP-Max_ratio": 2.671045126950752,
   "LP-Greedy_ratio": 2.082883254553384,
   "LP-Match_ratio": 2.718990586543534,
   "Greedy-R_ratio": 2.091648351865619,
   "Weaver-R_ratio": 2.1993149361313047,
   "reps": 3
  },
  "20_100": {
   "N": 20,
   "K": 100,
   "n": 5348.333333333333,
   "t_lp": 2.3311327999884575,
   "nsolves": 3.0,
   "classes": 868.6666666666666,
   "vars": 11020.0,
   "mem": 95.67708333333333,
   "LP-Max_round": 0.0002893999917432666,
   "LP-Greedy_round": 0.020086866648246843,
   "LP-Match_round": 0.01163166668266058,
   "Greedy-R_round": 0.016156300009849172,
   "Weaver-R_round": 0.025982600015898544,
   "LP-Max_sched": 0.00979419999445478,
   "LP-Greedy_sched": 0.011754766649877032,
   "LP-Match_sched": 0.013462599987785021,
   "Greedy-R_sched": 0.013746000011451542,
   "Weaver-R_sched": 0.016823699969487887,
   "LP-Max_ratio": 2.775831547042236,
   "LP-Greedy_ratio": 2.2668166217426347,
   "LP-Match_ratio": 2.980828703138451,
   "Greedy-R_ratio": 2.2138970489686933,
   "Weaver-R_ratio": 2.325527379164753,
   "reps": 3
  },
  "30_100": {
   "N": 30,
   "K": 100,
   "n": 9898.666666666666,
   "t_lp": 6.152949000010267,
   "nsolves": 3.0,
   "classes": 1951.6666666666667,
   "vars": 24766.0,
   "mem": 120.7890625,
   "LP-Max_round": 0.0006107000129607817,
   "LP-Greedy_round": 0.04760660000223046,
   "LP-Match_round": 0.020907733356580138,
   "Greedy-R_round": 0.034707033347027995,
   "Weaver-R_round": 0.05890406664305677,
   "LP-Max_sched": 0.026969533336038392,
   "LP-Greedy_sched": 0.031009799994838733,
   "LP-Match_sched": 0.03493463333385686,
   "Greedy-R_sched": 0.04098383333378782,
   "Weaver-R_sched": 0.05931849998887628,
   "LP-Max_ratio": 2.45282230204724,
   "LP-Greedy_ratio": 2.13158699850791,
   "LP-Match_ratio": 2.8589420041519076,
   "Greedy-R_ratio": 2.1633866684991423,
   "Weaver-R_ratio": 2.1994570886566653,
   "reps": 3
  },
  "40_100": {
   "N": 40,
   "K": 100,
   "n": 16394.333333333332,
   "t_lp": 14.067442533307863,
   "nsolves": 3.0,
   "classes": 3311.3333333333335,
   "vars": 42645.666666666664,
   "mem": 152.24479166666666,
   "LP-Max_round": 0.001103999966289848,
   "LP-Greedy_round": 0.09890976668490718,
   "LP-Match_round": 0.037466499993267156,
   "Greedy-R_round": 0.075519199987563,
   "Weaver-R_round": 0.12391710000035043,
   "LP-Max_sched": 0.06015526668246215,
   "LP-Greedy_sched": 0.07310079998569563,
   "LP-Match_sched": 0.08206283334099378,
   "Greedy-R_sched": 0.11498910002410412,
   "Weaver-R_sched": 0.17441003333078697,
   "LP-Max_ratio": 2.270277747896366,
   "LP-Greedy_ratio": 2.0894697810713545,
   "LP-Match_ratio": 2.880711296556708,
   "Greedy-R_ratio": 2.13981808575712,
   "Weaver-R_ratio": 2.2072631295232674,
   "reps": 3
  },
  "10_200": {
   "N": 10,
   "K": 200,
   "n": 4822.333333333333,
   "t_lp": 0.3315934000226359,
   "nsolves": 3.0,
   "classes": 230.33333333333334,
   "vars": 2874.0,
   "mem": 80.89973958333333,
   "LP-Max_round": 0.00033490000835930306,
   "LP-Greedy_round": 0.01825459999963641,
   "LP-Match_round": 0.01120576667987431,
   "Greedy-R_round": 0.014243566644533226,
   "Weaver-R_round": 0.02317086667365705,
   "LP-Max_sched": 0.003623766669382652,
   "LP-Greedy_sched": 0.004643233318347484,
   "LP-Match_sched": 0.004853533328666042,
   "Greedy-R_sched": 0.0066349333501420915,
   "Weaver-R_sched": 0.007183033332694322,
   "LP-Max_ratio": 2.6617515316477243,
   "LP-Greedy_ratio": 1.9194539915134037,
   "LP-Match_ratio": 2.4053548050882605,
   "Greedy-R_ratio": 1.944130965564141,
   "Weaver-R_ratio": 2.1602812241713516,
   "reps": 3
  },
  "10_400": {
   "N": 10,
   "K": 400,
   "n": 9424.666666666666,
   "t_lp": 0.33168883334534865,
   "nsolves": 3.0,
   "classes": 233.33333333333334,
   "vars": 2901.0,
   "mem": 82.68880208333333,
   "LP-Max_round": 0.0005794333216423789,
   "LP-Greedy_round": 0.035255499999038875,
   "LP-Match_round": 0.02081369998631999,
   "Greedy-R_round": 0.02805193333188072,
   "Weaver-R_round": 0.04539159999694675,
   "LP-Max_sched": 0.003856333341294279,
   "LP-Greedy_sched": 0.004741699997490893,
   "LP-Match_sched": 0.005830033352443327,
   "Greedy-R_sched": 0.008751466676282385,
   "Weaver-R_sched": 0.010238233332832655,
   "LP-Max_ratio": 2.243635411656989,
   "LP-Greedy_ratio": 1.7315551217119431,
   "LP-Match_ratio": 2.0524793834338264,
   "Greedy-R_ratio": 1.7836131931142216,
   "Weaver-R_ratio": 1.9496574886612885,
   "reps": 3
  }
 }
}

==> anc/verify.py <==
"""Compare a new summary.json with the reference summary.json (the numbers in the paper).

Usage: python verify.py <new summary.json> <reference summary.json> [report.txt] [--quick]

Every number in the two files is compared. Running times and memory depend on the machine and
are only listed. All other values are deterministic up to LP-solver differences (the instances
are generated from fixed seeds) and should agree to within a relative tolerance of 1e-3.
"""
import json
import math
import sys

SOLVER_TOL = 0.05   # weighted LP-Group, IP-optimal schedule
ADV_TOL = 0.15      # adversarial search: averages over instances found by a search that depends on the solver


def solver_dependent(path):
    """Values that depend on which optimal LP/MILP solution the solver returns. Different SciPy/HiGHS
    versions or platforms may return different optimal solutions (or interior-point solutions that differ
    slightly), which changes the rounding; these values are checked with a 5% tolerance."""
    parts = path.split('/')
    return (parts[0] in ('weighted', 'adversary', 'adversary_ip')
            or (parts[0] == 'small' and parts[-1] in ('ipsched_ip',)))


def is_timing(path):
    """Running times and memory depend on the machine; they are only listed, not compared."""
    parts = path.split('/')
    last = parts[-1]
    return (parts[0] in ('time10', 'lp10') or last in ('wall', 'mem', 'lp_wall') or last.startswith('t_')
            or last.endswith('_round') or last.endswith('_sched'))


def walk(d, prefix=''):
    if isinstance(d, dict):
        for k, v in d.items():
            yield from walk(v, prefix + '/' + str(k) if prefix else str(k))
    elif isinstance(d, list):
        # lists of per-instance values: their order depends on the order of the runs
        vals = sorted(d) if all(isinstance(v, (int, float)) for v in d) else d
        for i, v in enumerate(vals):
            yield from walk(v, '%s[%d]' % (prefix, i))
    elif isinstance(d, (int, float)) and not isinstance(d, bool):
        yield prefix, float(d)


def is_timing_key(k):
    return k in ('wall', 'peak_rss_MB', 't') or k.startswith('t_') or k.endswith('wall') or 'time' in k


def compare_records(ref_dir, new_dir, w, tol):
    """Instance-by-instance comparison of the raw results (same keys = same seeds)."""
    import glob, os
    w('Instance-by-instance comparison with %s\n(weighted, adversary and the IP-Sched values of small depend on the optimal LP/MILP solution returned by the solver;\n differences there are expected across platforms and are judged on the summary level):\n' % ref_dir)
    total_bad = 0
    for f in sorted(glob.glob(os.path.join(new_dir, '*.jsonl'))):
        g = os.path.basename(f)
        rp = os.path.join(ref_dir, g)
        if g in ('runtime.jsonl',) or not os.path.exists(rp):
            continue
        if g == 'adversary.jsonl':
            ref = {(d['target'], d['seed'], d.get('size', 'small')): d for d in map(json.loads, open(rp, encoding='utf-8'))}
            key = lambda d: (d['target'], d['seed'], d.get('size', 'small'))
        else:
            ref = {d.get('key'): d for d in map(json.loads, open(rp, encoding='utf-8'))}
            key = lambda d: d.get('key')
        n = nbad = matched = 0
        worst = (0.0, '')
        for d in map(json.loads, open(f, encoding='utf-8')):
            r = ref.get(key(d))
            if r is None or r.get('iters') != d.get('iters'):
                continue
            matched += 1
            for p, v in walk(d):
                if any(is_timing_key(x) for x in p.split('/')):
                    continue
                rr = r
                ok = True
                for part in p.split('/'):
                    if isinstance(rr, dict) and part in rr:
                        rr = rr[part]
                    else:
                        ok = False
                        break
                if not ok or not isinstance(rr, (int, float)) or isinstance(rr, bool):
                    continue
                n += 1
                err = abs(v - rr) / max(abs(rr), 1e-9)
                if err > tol and not (abs(rr) > 1e6 and abs(v) > 1e6):
                    nbad += 1
                if err > worst[0]:
                    worst = (err, '%s %s' % (key(d), p))
        if g not in ('weighted.jsonl', 'adversary.jsonl', 'small.jsonl'):
            total_bad += nbad
        elif g == 'small.jsonl':
            pass  # only the schedule of the IP-optimal assignment may differ (several optimal assignments)
        w('  %-18s instances %5d, values %7d, different %4d, largest relative difference %.1e %s\n'
          % (g, matched, n, nbad, worst[0], worst[1] if worst[0] > 0 else ''))
    w('\n')
    return total_bad


def main():
    argv = sys.argv[1:]
    rec = None
    if '--records' in argv:
        i = argv.index('--records')
        rec = (argv[i + 1], argv[i + 2])
        argv = argv[:i] + argv[i + 3:]
    args = [a for a in argv if not a.startswith('--')]
    quick = '--quick' in sys.argv
    new = dict(walk(json.load(open(args[0], encoding='utf-8'))))
    ref = dict(walk(json.load(open(args[1], encoding='utf-8'))))
    rep = open(args[2], 'w', encoding='utf-8') if len(args) > 2 else sys.stdout
    tol = 1e-3
    bad, soft, ok, timing, missing = [], [], 0, [], []
    for p, rv in sorted(ref.items()):
        if p not in new:
            missing.append(p)
            continue
        nv = new[p]
        if is_timing(p):
            timing.append((p, rv, nv))
            continue
        if math.isnan(rv) and math.isnan(nv):
            ok += 1
            continue
        err = abs(nv - rv) / max(abs(rv), 1e-9)
        if err <= tol or (abs(rv) > 1e6 and abs(nv) > 1e6):   # unbounded ratios: both huge
            ok += 1
        elif solver_dependent(p) and (err <= (ADV_TOL if p.startswith('adversary') else SOLVER_TOL)
                                       or (p.startswith('adversary') and abs(rv) > 1e3 and abs(nv) > 1e3)):
            soft.append((err, p, rv, nv))
        else:
            bad.append((err, p, rv, nv))
    bad.sort(reverse=True)
    w = rep.write
    w('Verification of %s against %s\n' % (args[0], args[1]))
    if quick:
        w('(quick mode: few instances per setting, so differences are expected; this only checks that the pipeline runs)\n')
    w('compared values: %d, matching within %.0e: %d, solver-dependent within tolerance: %d, different: %d, missing: %d, timing/memory: %d\n\n'
      % (len(ref), tol, ok, len(soft), len(bad), len(missing), len(timing)))
    rec_bad = compare_records(rec[0], rec[1], w, tol) if rec else 0
    if bad:
        w('Largest differences (relative error, path, reference, new):\n')
        for err, p, rv, nv in bad[:60]:
            w('  %8.2e  %-60s %12.5g %12.5g\n' % (err, p, rv, nv))
        w('\n')
    if missing:
        w('Missing in the new summary (first 30):\n' + ''.join('  %s\n' % p for p in missing[:30]) + '\n')
    w('Running time and memory (machine dependent; reference, new):\n')
    for p, rv, nv in timing:
        if p.startswith('runtime') and (p.endswith('t_lp') or p.endswith('mem')):
            w('  %-60s %10.3g %10.3g\n' % (p, rv, nv))
    if soft:
        soft.sort(reverse=True)
        w('Solver-dependent values that differ within tolerance (weighted LP-Group and IP-optimal schedule: %.0f%%;\n'
          'adversarial search: %.0f%%); expected across SciPy/HiGHS versions and platforms; largest first:\n' % (100 * SOLVER_TOL, 100 * ADV_TOL))
        for err, p, rv, nv in soft[:20]:
            w('  %8.2e  %-60s %12.5g %12.5g\n' % (err, p, rv, nv))
        w('\n')
    rec_hard = rec_bad if isinstance(rec_bad, int) else 0
    verdict = 'PASS' if not bad and not missing and not rec_hard else ('CHECK' if quick else 'DIFFERENCES FOUND')
    w('\nResult: %s\n' % verdict)
    if rep is not sys.stdout:
        rep.close()
        print(open(args[2], encoding='utf-8').read().split('\n\n')[0].strip())
        print('Result:', verdict, '(details in %s)' % args[2])


if __name__ == '__main__':
    main()

